Minimum dilatations of pseudo-Anosov braids

We determine the minimum dilatation $\delta_n$ among pseudo-Anosov braids with $n$ strands, for large enough values of $n$. These are the dilatations attained by the examples of Hironaka-Kin and Venzke, and they satisfy $\lim_{n \to \infty} \delta_n^n = (2+\sqrt{3})^2 \approx 13.928$. Together with previous work, this result confirms conjectures by Kin-Takasawa and Venzke, and solves the minimum dilatation problem on the $n$-punctured sphere, for all but $6$ values of $n$.

==> pAbraid_rootcheck.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "c7e165fb",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sympy\n",
    "from sympy import *\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "123281aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define the letters that we will use to create the expressions to be processed by Sympy\n",
    "\n",
    "x,a,b,c,d = symbols('x a b c d')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "57d3c681",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "In this function, we run Newton approximation to find the root of a differentiable function closest to a prescribed value of $x$.\n",
    "'''\n",
    "def newton_approx(\n",
    "\n",
    "           # The Sympy expression of the function for which we are running Newton's method on\n",
    "           function, \n",
    "\n",
    "           # The Sympy expression for the derivative of the function above\n",
    "           deriv,\n",
    "\n",
    "           # The initial value of $x$ for Newton's algorithm\n",
    "           starting_x, \n",
    "\n",
    "           # Max number of iterations\n",
    "           N,\n",
    "\n",
    "           # Margin of error (for reciprocal)\n",
    "           epsilon):\n",
    "    \n",
    "    # We store the approximation found in each iteration of Newton's algorithm in an array. \n",
    "    cumulative = [starting_x]\n",
    "    \n",
    "    for _iteration in range(N):\n",
    "            \n",
    "        f_0 = function.subs([(x, cumulative[-1])]).evalf()\n",
    "        \n",
    "        df_0 = deriv.subs([(x, cumulative[-1])]).evalf()\n",
    "\n",
    "        # Obtain the next value from Newton's algorithm\n",
    "        new_value = (cumulative[-1] - f_0/df_0).evalf()\n",
    "\n",
    "        # We get an error if new_value does not lie in the domain of function\n",
    "        if(new_value.is_real == False or new_value == sympy.nan):\n",
    "            print(f\"Error in newton_approx: new_value is not real number. function = {function}, cumulated values = {cumulative}\")\n",
    "            return\n",
    "        else:\n",
    "            # If new_value is valid, we append it to our array of values found by Newton's algorithm\n",
    "            cumulative.append(new_value)\n",
    "\n",
    "        xm = 1/(1/cumulative[-1] - epsilon)\n",
    "        xp = 1/(1/cumulative[-1] + epsilon)\n",
    "\n",
    "        if(xm > 0):\n",
    "            f_m = function.subs([(x, xm)]).evalf()\n",
    "            f_p = function.subs([(x, xp)]).evalf()\n",
    "            # We use the intermediate value theorem to certify that we have found a root within the specified margin\n",
    "            if((f_m < 0 and f_p > 0) or (f_m > 0 and f_p < 0)):\n",
    "                return cumulative[-1]\n",
    "\n",
    "    # Message if max number of iterations exceeded without getting a certified approximation of a root\n",
    "    print(f\"Problem with newton_approx: Could not certify root within margin in {_iteration} iterations, function = {function}, f_0 = {f_0}, f_m = {f_m}, f_p = {f_p}, x_0 = {cumulative[-1]}, x_m = {xm}, x_p = {xp}, returned an approximated root\")\n",
    "    return cumulative[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "8f8db67c-ef5c-4f48-ae03-3a052937d318",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "In this function, we find the minimum PF root of a clique polynomial.\n",
    "From the given basepoint a_start,..., the function iteratively:\n",
    "- Checks that the basepoint is 'optimal enough', in the sense that the root and parameters at this point \n",
    "can be certified to be within the specified margin of the actual minimum, if yes, the loop is terminated\n",
    "- If not, prepare a grid centered at the basepoint, evaluate the root at each gridpoint,\n",
    "and move the basepoint to the gridpoint with the minimum PF root\n",
    "'''\n",
    "def MinPFRootApprox(function,\n",
    "                    starting_x = 0.01, \n",
    "                    newton_iterations = 20,\n",
    "                    gridsize = 4,\n",
    "                    margin_x = 0.01,\n",
    "                    margin_param = 0.001,\n",
    "                    a_start = 0.5,\n",
    "                    a_range = 0.1,\n",
    "                    b_start = 0.5,\n",
    "                    b_range = 0.1,\n",
    "                    c_start = 0.5,\n",
    "                    c_range = 0.1,\n",
    "                    d_start = 0.5,\n",
    "                    d_range = 0.1):\n",
    "\n",
    "    deriv = diff(function, x)\n",
    "    \n",
    "    # This variable records the largest least positive root we've found so far while varying $a$,...\n",
    "    cumulative_max = 0\n",
    "\n",
    "    # These variables record the values of $a$,... that gave rise to the above root\n",
    "    max_param_a = 0\n",
    "    max_param_b = 0\n",
    "    max_param_c = 0\n",
    "    max_param_d = 0\n",
    "\n",
    "    a_center = a_start\n",
    "    a_min = a_start\n",
    "    a_max = a_start\n",
    "    a_step = 1\n",
    "    \n",
    "    b_center = b_start\n",
    "    b_min = b_start\n",
    "    b_max = b_start\n",
    "    b_step = 1\n",
    "    \n",
    "    c_center = c_start\n",
    "    c_min = c_start\n",
    "    c_max = c_start\n",
    "    c_step = 1\n",
    "    \n",
    "    d_center = d_start\n",
    "    d_min = d_start\n",
    "    d_max = d_start\n",
    "    d_step = 1\n",
    "    \n",
    "    margin_newton = margin_x/10\n",
    "\n",
    "    for j in range(10):\n",
    "\n",
    "        function_sub = function.subs([(a, a_center), (b, b_center), (c, c_center), (d, d_center)])\n",
    "        deriv_sub = deriv.subs([(a, a_center), (b, b_center), (c, c_center), (d, d_center)])\n",
    "        root = newton_approx(function_sub, deriv_sub, starting_x, newton_iterations, margin_newton)\n",
    "        center_value = 1/root\n",
    "\n",
    "        # If there are no parameters, then we just need to run Newton's method once\n",
    "        if (function.free_symbols == {x}):\n",
    "            print(f\"The minimum PF zero is {center_value} within margin of {margin_newton} \\n\")\n",
    "            return\n",
    "\n",
    "        # Setting up the grid\n",
    "        if(a in function.free_symbols):\n",
    "            a_min = max(0,a_center-a_range/(2**j))\n",
    "            a_max = min(1,a_center+a_range/(2**j))\n",
    "            a_step = (a_max-a_min)/gridsize\n",
    "        if(b in function.free_symbols):\n",
    "            b_min = max(0,b_center-b_range/(2**j))\n",
    "            b_max = min(1,b_center+b_range/(2**j))\n",
    "            b_step = (b_max-b_min)/gridsize\n",
    "        if(c in function.free_symbols):\n",
    "            c_min = max(0,c_center-c_range/(2**j))\n",
    "            c_max = min(2,c_center+c_range/(2**j))\n",
    "            c_step = (c_max-c_min)/gridsize\n",
    "        if(d in function.free_symbols):\n",
    "            d_min = max(0,d_center-d_range/(2**j))\n",
    "            d_max = min(2,d_center+d_range/(2**j))\n",
    "            d_step = (d_max-d_min)/gridsize\n",
    "            \n",
    "        corner_values = []\n",
    "\n",
    "        # Computing the corner values\n",
    "        for s in [-1,1]:\n",
    "            if(a in function.free_symbols):\n",
    "                function_sub = function.subs([(a, a_center+s*margin_param), (b, b_center), (c, c_center), (d, d_center)])\n",
    "                deriv_sub = deriv.subs([(a, a_center+s*margin_param), (b, b_center), (c, c_center), (d, d_center)])\n",
    "                root = newton_approx(function_sub, deriv_sub, starting_x, newton_iterations, margin_newton)\n",
    "                corner_values.append(1/root)\n",
    "            if(b in function.free_symbols):\n",
    "                function_sub = function.subs([(a, a_center), (b, b_center+s*margin_param), (c, c_center), (d, d_center)])\n",
    "                deriv_sub = deriv.subs([(a, a_center), (b, b_center+s*margin_param), (c, c_center), (d, d_center)])\n",
    "                root = newton_approx(function_sub, deriv_sub, starting_x, newton_iterations, margin_newton)\n",
    "                corner_values.append(1/root)\n",
    "            if(c in function.free_symbols):\n",
    "                function_sub = function.subs([(a, a_center), (b, b_center), (c, c_center+s*margin_param), (d, d_center)])\n",
    "                deriv_sub = deriv.subs([(a, a_center), (b, b_center), (c, c_center+s*margin_param), (d, d_center)])\n",
    "                root = newton_approx(function_sub, deriv_sub, starting_x, newton_iterations, margin_newton)\n",
    "                corner_values.append(1/root)\n",
    "            if(d in function.free_symbols):\n",
    "                function_sub = function.subs([(a, a_center), (b, b_center), (c, c_center), (d, d_center+s*margin_param)])\n",
    "                deriv_sub = deriv.subs([(a, a_center), (b, b_center), (c, c_center), (d, d_center+s*margin_param)])\n",
    "                root = newton_approx(function_sub, deriv_sub, starting_x, newton_iterations, margin_newton)\n",
    "                corner_values.append(1/root)\n",
    "        \n",
    "        # Check if the basepoint is 'optimal enough'\n",
    "        if((min(corner_values)>center_value+2*margin_newton) and (max(corner_values)<center_value-2*margin_newton+margin_x)):\n",
    "            print(f\"The minimum PF zero is {center_value} within margin of {margin_x}, attained around a={a_center}, b={b_center}, c={c_center}, d={d_center} within margin of {margin_param}\\n\")\n",
    "            return\n",
    "        else:\n",
    "            if(min(corner_values)>center_value):\n",
    "                # If the basepoint seems close to the optimal point, but margin_newton is too large for certification, we lower margin_newton\n",
    "                margin_newton = (min(corner_values) - center_value)/10\n",
    "        \n",
    "        # Looping through gridpoints\n",
    "        for val_a in np.arange(a_min,a_max+a_step,a_step):\n",
    "            for val_b in np.arange(b_min,b_max+b_step,b_step):\n",
    "                for val_c in np.arange(c_min,c_max+c_step,c_step):\n",
    "                    for val_d in np.arange(d_min,d_max+d_step,d_step):\n",
    "\n",
    "                        function_sub = function.subs([(a, val_a), (b, val_b), (c, val_c), (d, val_d)])\n",
    "                        deriv_sub = deriv.subs([(a, val_a), (b, val_b), (c, val_c), (d, val_d)])\n",
    "                        root = newton_approx(function_sub, deriv_sub, starting_x, newton_iterations, margin_newton)\n",
    "                        \n",
    "                        # If we encounter invalid values, we exit the loop and return the last valid value\n",
    "                        if(root == sympy.nan):\n",
    "                            break\n",
    "    \n",
    "                        # If we find a least positive root that is higher than the maximum we've found so far, we record that\n",
    "                        if(root > 0 and root > cumulative_max):\n",
    "                            cumulative_max = root\n",
    "                            max_param_a = val_a\n",
    "                            max_param_b = val_b\n",
    "                            max_param_c = val_c\n",
    "                            max_param_d = val_d\n",
    "\n",
    "        # Reset basepoint to gridpoint with largest root\n",
    "        a_center = max_param_a\n",
    "        b_center = max_param_b\n",
    "        c_center = max_param_c\n",
    "        d_center = max_param_d\n",
    "        \n",
    "    if(cumulative_max == 0):\n",
    "        print(f\"Error in MinPFRootApprox: Could not find a root \\n\")\n",
    "        return\n",
    "    else:\n",
    "        print(f\"Problem with MinPFRootApprox: Could not get certified root/parameters within margin. Approximations: Zero={center_value}, a={max_param_a}, b={max_param_b}, c={max_param_c}, d={max_param_d}. Corner_values = {corner_values}, margin_x = {margin_x}, margin_newton = {margin_newton}.\\n\")\n",
    "        return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "31b6fbd5",
   "metadata": {},
   "outputs": [],
   "source": [
    "Case_I = [   \n",
    "(\"Lemma 7.7 - mu meets beta and gamma\", \n",
    " ((1 - 2 * (x ** a)) ** 2 - x) * (1 - x ** (1 - 2 * a)) - 2 * (x ** (2 - 2 * a)),\n",
    " 20.7, 0.4, 1),\n",
    "\n",
    "(\"Lemma 7.7 - mu meets beta but not gamma\", \n",
    " ((1 - 2 * x ** a) * (1 - 2 * x ** b) - x) * (1 - x ** (1 - a - b)) - 2 * x ** (2 - a - 2 * b) * (1 - 2 * x ** b),\n",
    " 19.9, 0.45, 0.32), \n",
    "\n",
    "(\"Lemma 7.7 - mu does not meet beta and gamma\", \n",
    " ((1 - 2 * x ** a) ** 2 - x) * (1 - x ** (1 - 2 * a)) - 2 * x ** (2 - 4 * a) * (1 - 2 * x ** a) ** 2,\n",
    " 21.2, 0.34, 1),\n",
    "\n",
    "(\"Lemma 7.9\", \n",
    " (1 - 2 * x ** a) ** 2 * (1 - x ** (2 * a) - 4 * x) - x ** (1 - 2 * a) * (1 - x ** (2 * a)), \n",
    " 68.2, 0.33, 1),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "bd0f89a8-2411-4402-bbdd-6d4e5aac9662",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating Lemma 7.7 - mu meets beta and gamma: -2*x**(2 - 2*a) + (1 - x**(1 - 2*a))*(-x + (1 - 2*x**a)**2) ...\n",
      "The minimum PF zero is 20.7138211534012 within margin of 0.01, attained around a=0.39749999999999996, b=1, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 7.7 - mu meets beta but not gamma: -2*x**(-a - 2*b + 2)*(1 - 2*x**b) + (1 - x**(-a - b + 1))*(-x + (1 - 2*x**a)*(1 - 2*x**b)) ...\n",
      "The minimum PF zero is 19.9282292364218 within margin of 0.01, attained around a=0.4518749999999999, b=0.31625000000000003, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 7.7 - mu does not meet beta and gamma: -2*x**(2 - 4*a)*(1 - 2*x**a)**2 + (1 - x**(1 - 2*a))*(-x + (1 - 2*x**a)**2) ...\n",
      "The minimum PF zero is 21.2747611932598 within margin of 0.01, attained around a=0.3425000000000001, b=1, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 7.9: -x**(1 - 2*a)*(1 - x**(2*a)) + (1 - 2*x**a)**2*(-4*x - x**(2*a) + 1) ...\n",
      "The minimum PF zero is 68.2660686379711 within margin of 0.01, attained around a=0.32875, b=1, c=0.5, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start) in enumerate(Case_I):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, a_range = 0.01, b_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "d780b37d-79da-4d92-b33b-286e4c4e87e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "Case_II = [\n",
    "(\"Lemma A.4.5 - mu meets beta and petal curves other than gamma\", \n",
    " (1 - x) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) - 2 * x ** a * (1 - x ** b) - 2 * x ** (2 - a - b),\n",
    " 18.9, 0.49, 0.06),\n",
    "\n",
    "(\"Lemma A.4.5 - mu meets petal curves other than gamma, but not beta\", \n",
    " (1 - x) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) - 2 * x ** a * (1 - x ** b) - 2 * x ** (2 - 2 * a - b) * (1 - 2 * x ** a),\n",
    " 21.2, 0.38, 0.06),\n",
    "\n",
    "(\"Lemma A.4.5 - mu does not meet petal curves other than gamma\", \n",
    " (1 - x) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) - 2 * x ** a * (1 - x ** b) - 2 * x ** (1 + b) * (1 - 2 * x ** a - x ** (1 - a - 2 * b)), \n",
    " 14.5, 0.59, 0.07),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "346ffec5-a8cc-4a8d-9e05-4fa3fdf4a596",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating Lemma A.4.5 - mu meets beta and petal curves other than gamma: -2*x**a*(1 - x**b) - 2*x**(-a - b + 2) + (1 - x)*(1 - x**b)*(1 - x**(-a - 2*b + 1)) ...\n",
      "The minimum PF zero is 18.9331965223783 within margin of 0.01, attained around a=0.49, b=0.065, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.4.5 - mu meets petal curves other than gamma, but not beta: -2*x**a*(1 - x**b) - 2*x**(-2*a - b + 2)*(1 - 2*x**a) + (1 - x)*(1 - x**b)*(1 - x**(-a - 2*b + 1)) ...\n",
      "The minimum PF zero is 21.2775451798003 within margin of 0.01, attained around a=0.37781249999999994, b=0.06312499999999999, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.4.5 - mu does not meet petal curves other than gamma: -2*x**a*(1 - x**b) - 2*x**(b + 1)*(-2*x**a - x**(-a - 2*b + 1) + 1) + (1 - x)*(1 - x**b)*(1 - x**(-a - 2*b + 1)) ...\n",
      "The minimum PF zero is 14.5670811896825 within margin of 0.01, attained around a=0.5924999999999999, b=0.074375, c=0.5, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start) in enumerate(Case_II):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, a_range = 0.01, b_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "87f5eea1-1d7c-475f-afca-05a1adf54d9a",
   "metadata": {},
   "outputs": [],
   "source": [
    "Case_III = [\n",
    "(\"Lemma A.5.4 - mu meets beta\", \n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) - x ** (1 - a - b) * (1 - x - 2 * x ** a) - 2 * x ** (2 - a - b),\n",
    " 16.9, 0.37, 0.24), \n",
    "\n",
    "(\"Lemma A.5.4 - mu does not meet beta\", \n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) - x ** (1 - a - b) * (1 - x - 2 * x ** a) - 2 * x ** (2 - 2 * a - b) * (1 - 2 * x ** a),\n",
    " 14.8, 0.32, 0.26),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "fd90c9e3-6e4d-4e76-b890-3c385ca49a9d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating Lemma A.5.4 - mu meets beta: -x**(-a - b + 1)*(-x - 2*x**a + 1) - 2*x**(-a - b + 2) + (1 - x**b)*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 17.0000139686639 within margin of 0.01, attained around a=0.36749999999999994, b=0.245, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.5.4 - mu does not meet beta: -2*x**(-2*a - b + 2)*(1 - 2*x**a) - x**(-a - b + 1)*(-x - 2*x**a + 1) + (1 - x**b)*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 14.8173236579180 within margin of 0.01, attained around a=0.3218750000000001, b=0.25718749999999996, c=0.5, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start) in enumerate(Case_III):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, a_range = 0.01, b_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "b9e5d2d1-cb8a-4760-93db-878429fbe424",
   "metadata": {},
   "outputs": [],
   "source": [
    "Prop_A_6_2 = [\n",
    "(\"Lemma A.6.3 - mu and nu meet beta\", \n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) \n",
    " - 4 * x ** (2 - a - b), # mu, mu', nu, nu'\n",
    " 17.4, 0.43, 0.12),\n",
    "\n",
    "(\"Lemma A.6.3 - mu meets beta, nu does not meet beta\", \n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) \n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - 2 * x ** a), # nu, nu'\n",
    " 17.5, 0.36, 0.14),\n",
    "\n",
    "(\"Lemma A.6.3 - mu and nu do not meet beta\", \n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) \n",
    " - 4 * x ** (2 - 2 * a - b) * (1 - 2 * x ** a), # mu, mu', nu, nu'\n",
    " 15.8, 0.32, 0.14),\n",
    "\n",
    "###\n",
    "    \n",
    "(\"Lemma A.6.4 - mu and nu meet beta\", \n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) \n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** (1 - a - 2 * b)), # nu, nu'\n",
    " 17.6, 0.46, 0.17),\n",
    "\n",
    "(\"Lemma A.6.4 - mu meets beta, nu does not meet beta\",\n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) \n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (1 - a + b) * (1 - 2 * x ** a) * (1 - x ** (1 - a - 2 * b)), # nu, nu'\n",
    " 18.6, 0.37, 0.21),\n",
    "    \n",
    "(\"Lemma A.6.4 - mu does not meet beta, nu meets beta\",\n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - 2 * x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** (1 - a - 2 * b)), # nu, nu'\n",
    " 18.5, 0.36, 0.21),\n",
    "\n",
    "(\"Lemma A.6.4 - mu and nu do not meet beta\", \n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - 2 * x ** a) # mu, mu'\n",
    " - 2 * x ** (1 - a + b) * (1 - 2 * x ** a) * (1 - x ** (1 - a - 2 * b)), # nu, nu'\n",
    " 16.8, 0.32, 0.23),\n",
    "\n",
    "####\n",
    "\n",
    "(\"Lemma A.6.5 - omega meets beta\", \n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - a - 2 * b)) \n",
    " - 4 * x ** (1 + b) * (1 - 2 * x ** a) * (1 - 2 * x ** (1 - a - 2 * b)) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b - 4 * x ** (1 + b)), # omega, omega'\n",
    " 16, 0.41, 0.12),\n",
    "\n",
    "(\"Lemma A.6.5 - omega does not meet beta\", \n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - a - 2 * b)) \n",
    " - 4 * x ** (1 + b) * (1 - 2 * x ** a) * (1 - 2 * x ** (1 - a - 2 * b)) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - 2 * x ** a) * (1 - x ** b - 4 * x ** (1 + b)), # omega, omega'\n",
    " 15.7, 0.36, 0.13),\n",
    "\n",
    "#####\n",
    "    \n",
    "(\"Lemma A.6.6 - omega and chi meet beta\", \n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) \n",
    " - 4 * x ** (1 + b) * (1 - 2 * x ** a) * (1 - x ** (1 - a - 2 * b)) # mu, mu', nu, nu'\n",
    " - 4 * x ** (2 - a - 2 * b) * (1 - x ** b - 4 * x ** (1 + b)), # omega, omega', chi, chi'\n",
    " 14.8, 0.48, 0.13),\n",
    "\n",
    "(\"Lemma A.6.6 - mu and nu meet beta\", \n",
    " (1 - x - 2 * x ** a) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) \n",
    " - 4 * x ** (1 + b) * (1 - x ** (1 - a - 2 * b)) # mu, mu', nu, nu'\n",
    " - 4 * x ** (2 - a - 2 * b) * ((1 - 2 * x ** a) * (1 - x ** b) - 4 * x ** (1 + b)), # omega, omega', chi, chi'\n",
    " 16.2, 0.50, 0.18),\n",
    "\n",
    "(\"Lemma A.6.6 - mu and omega do not meet beta\", (1 - x - 2 * x ** a) * (1 - x ** b) * (1 - x ** (1 - a - 2 * b)) \n",
    " - 2 * x ** (1 - a + b) * (1 - 2 * x ** a) * (1 - x ** (1 - a - 2 * b)) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - 2 * x ** a) * (1 - x ** (1 - a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - 2 * x ** a) * (1 - x ** b - 2 * x ** (1 - a + b) - 2 * x ** (1 + b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - 2 * x ** a) * (1 - x ** b - 2 * x ** (1 - a + b) - 2 * x ** (1 + b)), # chi, chi'\n",
    " 16.6, 0.35, 0.20),\n",
    "\n",
    "######\n",
    "    \n",
    "(\"Lemma A.6.7\", \n",
    " (1 - x ** a - 2 * x ** (1 - 2 * b)) * (1 - x ** (1 - a)) * (1 - x ** b) \n",
    " - 2 * x ** (a + b) * (1 - 2 * x ** (1 - 2 * b)) * (1 - x ** (1 - a)) # mu, mu'\n",
    " - 2 * x ** (1 - a + b) * (1 - x ** a - 2 * x ** (1 - 2 * b)), # nu, nu'\n",
    " 19.5, 0.61, 0.32),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "d60fe768-507d-4dc4-bd98-602ce26c8b74",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating Lemma A.6.3 - mu and nu meet beta: -4*x**(-a - b + 2) + (1 - x**b)*(1 - x**(-a - 2*b + 1))*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 17.4258840128918 within margin of 0.01, attained around a=0.42812500000000003, b=0.125, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.6.3 - mu meets beta, nu does not meet beta: -2*x**(-2*a - b + 2)*(1 - 2*x**a) - 2*x**(-a - b + 2) + (1 - x**b)*(1 - x**(-a - 2*b + 1))*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 17.5728509773644 within margin of 0.01, attained around a=0.36000000000000004, b=0.1375, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.6.3 - mu and nu do not meet beta: -4*x**(-2*a - b + 2)*(1 - 2*x**a) + (1 - x**b)*(1 - x**(-a - 2*b + 1))*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 15.8683879621599 within margin of 0.01, attained around a=0.321875, b=0.14468750000000002, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.6.4 - mu and nu meet beta: -2*x**(b + 1)*(1 - x**(-a - 2*b + 1)) - 2*x**(-a - b + 2) + (1 - x**b)*(1 - x**(-a - 2*b + 1))*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 17.7028325867952 within margin of 0.01, attained around a=0.46062499999999995, b=0.16999999999999998, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.6.4 - mu meets beta, nu does not meet beta: -2*x**(-a - b + 2) - 2*x**(-a + b + 1)*(1 - 2*x**a)*(1 - x**(-a - 2*b + 1)) + (1 - x**b)*(1 - x**(-a - 2*b + 1))*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 18.6416630779796 within margin of 0.01, attained around a=0.3681249999999999, b=0.20375000000000001, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.6.4 - mu does not meet beta, nu meets beta: -2*x**(b + 1)*(1 - x**(-a - 2*b + 1)) - 2*x**(-2*a - b + 2)*(1 - 2*x**a) + (1 - x**b)*(1 - x**(-a - 2*b + 1))*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 18.6053097424559 within margin of 0.01, attained around a=0.3631249999999999, b=0.21125000000000002, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.6.4 - mu and nu do not meet beta: -2*x**(-2*a - b + 2)*(1 - 2*x**a) - 2*x**(-a + b + 1)*(1 - 2*x**a)*(1 - x**(-a - 2*b + 1)) + (1 - x**b)*(1 - x**(-a - 2*b + 1))*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 16.8782276206525 within margin of 0.01, attained around a=0.31750000000000006, b=0.22437500000000005, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.6.5 - omega meets beta: -4*x**(b + 1)*(1 - 2*x**a)*(1 - 2*x**(-a - 2*b + 1)) - 2*x**(-a - 2*b + 2)*(-x**b - 4*x**(b + 1) + 1) + (1 - x**b)*(1 - 2*x**(-a - 2*b + 1))*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 16.0446891791059 within margin of 0.01, attained around a=0.4075000000000001, b=0.115625, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.6.5 - omega does not meet beta: -4*x**(b + 1)*(1 - 2*x**a)*(1 - 2*x**(-a - 2*b + 1)) - 2*x**(-2*a - 2*b + 2)*(1 - 2*x**a)*(-x**b - 4*x**(b + 1) + 1) + (1 - x**b)*(1 - 2*x**(-a - 2*b + 1))*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 15.7486792318780 within margin of 0.01, attained around a=0.35749999999999993, b=0.13187499999999996, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.6.6 - omega and chi meet beta: -4*x**(b + 1)*(1 - 2*x**a)*(1 - x**(-a - 2*b + 1)) - 4*x**(-a - 2*b + 2)*(-x**b - 4*x**(b + 1) + 1) + (1 - x**b)*(1 - x**(-a - 2*b + 1))*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 14.8520806502526 within margin of 0.01, attained around a=0.4825, b=0.13093749999999998, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.6.6 - mu and nu meet beta: -4*x**(b + 1)*(1 - x**(-a - 2*b + 1)) - 4*x**(-a - 2*b + 2)*(-4*x**(b + 1) + (1 - 2*x**a)*(1 - x**b)) + (1 - x**b)*(1 - x**(-a - 2*b + 1))*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 16.2536651223169 within margin of 0.01, attained around a=0.5068749999999999, b=0.17874999999999996, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.6.6 - mu and omega do not meet beta: -2*x**(b + 1)*(1 - 2*x**a)*(1 - x**(-a - 2*b + 1)) - 2*x**(-2*a - 2*b + 2)*(1 - 2*x**a)*(-x**b - 2*x**(b + 1) - 2*x**(-a + b + 1) + 1) - 2*x**(-a - 2*b + 2)*(1 - 2*x**a)*(-x**b - 2*x**(b + 1) - 2*x**(-a + b + 1) + 1) - 2*x**(-a + b + 1)*(1 - 2*x**a)*(1 - x**(-a - 2*b + 1)) + (1 - x**b)*(1 - x**(-a - 2*b + 1))*(-x - 2*x**a + 1) ...\n",
      "The minimum PF zero is 16.6797611677649 within margin of 0.01, attained around a=0.3474999999999999, b=0.2025, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.6.7: -2*x**(a + b)*(1 - x**(1 - a))*(1 - 2*x**(1 - 2*b)) - 2*x**(-a + b + 1)*(-x**a - 2*x**(1 - 2*b) + 1) + (1 - x**b)*(1 - x**(1 - a))*(-x**a - 2*x**(1 - 2*b) + 1) ...\n",
      "The minimum PF zero is 19.5443042260206 within margin of 0.01, attained around a=0.6050000000000001, b=0.315, c=0.5, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start) in enumerate(Prop_A_6_2):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, a_range = 0.01, b_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "3fee0f51-f370-433a-8901-52f14661c974",
   "metadata": {},
   "outputs": [],
   "source": [
    "Case_IV_a = [\n",
    "(\"mu and omega are disjoint\", \n",
    " (1 - x - 2 * x ** (1 - 2 * b)) * (1 - x ** b) \n",
    " - 2 * x ** ((1 + b) / 2) * (1 - 2 * x ** (1 - 2 * b)) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - 2 * x ** (1 - 2 * b)) # nu, nu'\n",
    " - 2 * x ** ((1 + b) / 2) * (1 - 2 * x ** (1 - 2 * b)) * (1 - 2 * x ** ((1 + b) / 2) - 2 * x ** (1 + b)) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - 2 * x ** (1 - 2 * b)) * (1 - 2 * x ** ((1 + b) / 2) - 2 * x ** (1 + b)), # chi, chi'\n",
    " 20.2, 1, 0.33),\n",
    "\n",
    "(\"mu and nu and omega and chi meet beta\", \n",
    " (1 - x - 2 * x ** (1 - 2 * b)) * (1 - x ** b) \n",
    " - 8 * x ** (1 + b), # mu, mu', nu, nu', omega, omega', chi, chi'\n",
    " 16.9, 1, 0.24),\n",
    "\n",
    "(\"mu and nu and omega meet beta, chi does not meet beta\", \n",
    " (1 - x - 2 * x ** (1 - 2 * b)) * (1 - x ** b) \n",
    " - 6 * x ** (1 + b) # mu, mu', nu, nu', omega, omega'\n",
    " - 2 * x ** (3 * b) * (1 - 2 * x ** (1 - 2 * b)), # chi, chi'\n",
    " 18.4, 1, 0.29),\n",
    "\n",
    "(\"mu and nu meet beta, omega and chi do not meet beta\", \n",
    " (1 - x - 2 * x ** (1 - 2 * b)) * (1 - x ** b)\n",
    " - 4 * x ** (1 + b) # mu, mu', nu, nu'\n",
    " - 4 * x ** (3 * b) * (1 - 2 * x ** (1 - 2 * b)), # omega, omega', chi, chi'\n",
    " 18.8, 1, 0.31),\n",
    "\n",
    "(\"mu meets beta, nu and omega and chi do not meet beta\", \n",
    " (1 - x - 2 * x ** (1 - 2 * b)) * (1 - x ** b) \n",
    " - 2 * x ** (1 + b) # mu, mu'\n",
    " - 6 * x ** (3 * b) * (1 - 2 * x ** (1 - 2 * b)), # nu, nu', omega, omega', chi, chi'\n",
    " 18.5, 1, 0.33),\n",
    "\n",
    "(\"mu and nu and omega and chi do not meet beta\", \n",
    " (1 - x - 2 * x ** (1 - 2 * b)) * (1 - x ** b) \n",
    " - 8 * x ** (3 * b) * (1 - 2 * x ** (1 - 2 * b)), # mu, mu', nu, nu', omega, omega', chi, chi'\n",
    " 17.2, 1, 0.34),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "3065e0af-9682-4345-839e-534dd547863d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating mu and omega are disjoint: -2*x**(b/2 + 1/2)*(1 - 2*x**(1 - 2*b))*(-2*x**(b/2 + 1/2) - 2*x**(b + 1) + 1) - 2*x**(b/2 + 1/2)*(1 - 2*x**(1 - 2*b)) - 2*x**(b + 1)*(1 - 2*x**(1 - 2*b))*(-2*x**(b/2 + 1/2) - 2*x**(b + 1) + 1) - 2*x**(b + 1)*(1 - 2*x**(1 - 2*b)) + (1 - x**b)*(-x - 2*x**(1 - 2*b) + 1) ...\n",
      "The minimum PF zero is 20.2893511257014 within margin of 0.01, attained around a=1, b=0.329375, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega and chi meet beta: -8*x**(b + 1) + (1 - x**b)*(-x - 2*x**(1 - 2*b) + 1) ...\n",
      "The minimum PF zero is 17.0000392325682 within margin of 0.01, attained around a=1, b=0.245, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega meet beta, chi does not meet beta: -2*x**(3*b)*(1 - 2*x**(1 - 2*b)) - 6*x**(b + 1) + (1 - x**b)*(-x - 2*x**(1 - 2*b) + 1) ...\n",
      "The minimum PF zero is 18.4805058424063 within margin of 0.01, attained around a=1, b=0.29, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu meet beta, omega and chi do not meet beta: -4*x**(3*b)*(1 - 2*x**(1 - 2*b)) - 4*x**(b + 1) + (1 - x**b)*(-x - 2*x**(1 - 2*b) + 1) ...\n",
      "The minimum PF zero is 18.8955333511029 within margin of 0.01, attained around a=1, b=0.31250000000000006, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets beta, nu and omega and chi do not meet beta: -6*x**(3*b)*(1 - 2*x**(1 - 2*b)) - 2*x**(b + 1) + (1 - x**b)*(-x - 2*x**(1 - 2*b) + 1) ...\n",
      "The minimum PF zero is 18.5730556540578 within margin of 0.01, attained around a=1, b=0.32750000000000007, c=0.5, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega and chi do not meet beta: -8*x**(3*b)*(1 - 2*x**(1 - 2*b)) + (1 - x**b)*(-x - 2*x**(1 - 2*b) + 1) ...\n",
      "The minimum PF zero is 17.2715516030936 within margin of 0.01, attained around a=1, b=0.34062499999999996, c=0.5, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start) in enumerate(Case_IV_a):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, a_range = 0.01, b_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "46046e79-2ed9-44dc-ad77-07933738d4e0",
   "metadata": {},
   "outputs": [],
   "source": [
    "Case_IV_b = [\n",
    "(\"mu and nu meet beta\", \n",
    " (1 - x - 2 * x ** (1/3)) * (1 - x ** (1/3)) \n",
    " - 4 * x ** (4/3), # mu, mu', nu, nu'\n",
    " 16.5, 1, 1),\n",
    "\n",
    "(\"omega meets beta and gamma\", \n",
    " (1 - x - 2 * x ** (1/3)) * (1 - x ** (1/3)) \n",
    " - 4 * x * (1 - 2 * x ** (1/3)) # mu, mu', nu, nu'\n",
    " - 2 * x ** (4/3), # omega, omega'\n",
    " 16.8, 1, 1),\n",
    "\n",
    "(\"omega meets beta but not gamma\", \n",
    " (1 - x - 2 * x ** (1/3)) * (1 - x ** (1/3)) \n",
    " - 4 * x * (1 - 2 * x ** (1/3)) # mu, mu', nu, nu'\n",
    " - 2 * x * (1 - x ** (1/3)), # omega, omega'\n",
    " 18.6, 1, 1),\n",
    "\n",
    "(\"omega meets gamma but not beta\", \n",
    " (1 - x - 2 * x ** (1/3)) * (1 - x ** (1/3)) \n",
    " - 4 * x * (1 - 2 * x ** (1/3)) # mu, mu', nu, nu'\n",
    " - 2 * x * (1 - 2 * x ** (1/3)), # omega, omega'\n",
    " 15.2, 1, 1),\n",
    "\n",
    "(\"omega does not meet beta nor gamma\",\n",
    " (1 - x - 2 * x ** (1/3)) * (1 - x ** (1/3)) \n",
    " - 4 * x * (1 - 2 * x ** (1/3)) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2/3) * (1 - 2 * x ** (1/3)) * (1 - x ** (1/3)), # omega, omega'\n",
    " 16.3, 1, 1),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "c546b23e-de6d-4255-878b-d95d31b3d8f4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating mu and nu meet beta: -4*x**1.33333333333333 + (1 - x**0.333333333333333)*(-2*x**0.333333333333333 - x + 1) ...\n",
      "The minimum PF zero is 16.5890801013864 within margin of 0.001 \n",
      "\n",
      "Evaluating omega meets beta and gamma: -4*x*(1 - 2*x**0.333333333333333) - 2*x**1.33333333333333 + (1 - x**0.333333333333333)*(-2*x**0.333333333333333 - x + 1) ...\n",
      "The minimum PF zero is 16.8868304627129 within margin of 0.001 \n",
      "\n",
      "Evaluating omega meets beta but not gamma: -4*x*(1 - 2*x**0.333333333333333) - 2*x*(1 - x**0.333333333333333) + (1 - x**0.333333333333333)*(-2*x**0.333333333333333 - x + 1) ...\n",
      "The minimum PF zero is 18.6357142000821 within margin of 0.001 \n",
      "\n",
      "Evaluating omega meets gamma but not beta: -6*x*(1 - 2*x**0.333333333333333) + (1 - x**0.333333333333333)*(-2*x**0.333333333333333 - x + 1) ...\n",
      "The minimum PF zero is 15.2331434520469 within margin of 0.001 \n",
      "\n",
      "Evaluating omega does not meet beta nor gamma: -2*x**0.666666666666667*(1 - 2*x**0.333333333333333)*(1 - x**0.333333333333333) - 4*x*(1 - 2*x**0.333333333333333) + (1 - x**0.333333333333333)*(-2*x**0.333333333333333 - x + 1) ...\n",
      "The minimum PF zero is 16.3829995848985 within margin of 0.001 \n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start) in enumerate(Case_IV_b):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, a_range = 0.01, b_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "85e3f936-84b1-4cf1-806b-acfd7e89c154",
   "metadata": {},
   "outputs": [],
   "source": [
    "Case_V_a = [\n",
    "(\"Lemma A.7.4 - mu meets gamma\",\n",
    " (1 - x) * (1 - x ** a - x ** (1 - 2 * a - b)) * (1 - x ** b) \n",
    " - 2 * x ** (1 + a + b), # mu, mu'\n",
    " 16, 0.22, 0.17, 1), \n",
    "\n",
    "(\"Lemma A.7.4 - mu does not meet gamma\", \n",
    " (1 - x) * (1 - x ** a - x ** (1 - 2 * a - b)) * (1 - x ** b) \n",
    " - 2 * x ** (3 * a + 2 * b) * (1 - x ** (1 - 2 * a - b)), # mu, mu'\n",
    " 18, 0.28, 0.17, 1), \n",
    "\n",
    "####\n",
    "    \n",
    "(\"Lemma A.7.5 - mu meets gamma and nu - 1\", \n",
    " (1 - x) * (1 - x ** a - x ** (1 - 2 * a - b)) * (1 - x ** b) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a - x ** (1 - 2 * a - b)), # nu, nu'\n",
    " 14.4, 0.24, 0.13, 1),\n",
    "\n",
    "(\"Lemma A.7.5 - mu meets gamma and nu - 2\", # Using the inequality q \\leq p\n",
    " (1 - x) * (1 - x ** a - x ** a) * (1 - x ** (1 - 3 * a)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** (1 - 3 * a)) # mu, mu'\n",
    " - 2 * x ** (2 - 3 * a) * (1 - x ** a - x ** a), # nu, nu'\n",
    " 15.1, 0.3, 0.1, 1),\n",
    "\n",
    "(\"Lemma A.7.5 - mu does not meet gamma, mu meets nu\", \n",
    " (1 - x) * (1 - x ** a - x ** (1 - 2 * a - b)) * (1 - x ** b) \n",
    " - 2 * x ** (3 * a + b) * (1 - x ** (1 - 2 * a - b)) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a - x ** (1 - 2 * a - b)), # nu, nu'\n",
    " 15.8, 0.31, 0.11, 1),\n",
    "\n",
    "(\"Lemma A.7.5 - mu does not meet nu\", \n",
    " (1 - x) * (1 - x ** a - x ** (1 - 2 * a - b)) * (1 - x ** b) \n",
    " - 2 * x ** c * (1 - x ** (1 - 2 * a - b)) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + a + b - c) * ((1 - x ** (1 - 2 * a - b)) * (1 - 2 * x ** c) - x ** a), # nu, nu'\n",
    " 19.6, 0.25, 0.19, 0.83),\n",
    "\n",
    "#####\n",
    "    \n",
    "(\"Case Va\", \n",
    " (1 - x) * (1 - x ** a - x ** b) \n",
    " - 2 * x ** (3/2 - 3/2 * a - 3/2 * b) * (1 - x ** b) # beta', (beta')'\n",
    " - 2 * x ** (3/2 - 3/2 * a - 3/2 * b) * (1 - 2 * x ** (3/2 - 3/2 * a - 3/2 * b)) * (1 - x ** b), # gamma', (gamma')'\n",
    " 29.2, 0.37, 0.21, 1),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "770980a2-2411-46f8-8d2e-9d8a21276613",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating Lemma A.7.4 - mu meets gamma: -2*x**(a + b + 1) + (1 - x)*(1 - x**b)*(-x**a - x**(-2*a - b + 1) + 1) ...\n",
      "The minimum PF zero is 16.0942575656572 within margin of 0.01, attained around a=0.22, b=0.165, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.7.4 - mu does not meet gamma: -2*x**(3*a + 2*b)*(1 - x**(-2*a - b + 1)) + (1 - x)*(1 - x**b)*(-x**a - x**(-2*a - b + 1) + 1) ...\n",
      "The minimum PF zero is 18.0365924218145 within margin of 0.01, attained around a=0.28375000000000006, b=0.16249999999999998, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.7.5 - mu meets gamma and nu - 1: -2*x**(a + 1)*(1 - x**b) - 2*x**(b + 1)*(-x**a - x**(-2*a - b + 1) + 1) + (1 - x)*(1 - x**b)*(-x**a - x**(-2*a - b + 1) + 1) ...\n",
      "The minimum PF zero is 14.4309316150742 within margin of 0.01, attained around a=0.235, b=0.11750000000000001, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.7.5 - mu meets gamma and nu - 2: -2*x**(2 - 3*a)*(1 - 2*x**a) - 2*x**(a + 1)*(1 - x**(1 - 3*a)) + (1 - x)*(1 - 2*x**a)*(1 - x**(1 - 3*a)) ...\n",
      "The minimum PF zero is 15.1153865485061 within margin of 0.01, attained around a=0.2981250000000001, b=0.1, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.7.5 - mu does not meet gamma, mu meets nu: -2*x**(3*a + b)*(1 - x**b)*(1 - x**(-2*a - b + 1)) - 2*x**(b + 1)*(-x**a - x**(-2*a - b + 1) + 1) + (1 - x)*(1 - x**b)*(-x**a - x**(-2*a - b + 1) + 1) ...\n",
      "The minimum PF zero is 15.8764611610930 within margin of 0.01, attained around a=0.3087500000000001, b=0.10750000000000001, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma A.7.5 - mu does not meet nu: -2*x**c*(1 - x**b)*(1 - x**(-2*a - b + 1)) - 2*x**(a + b - c + 1)*(-x**a + (1 - 2*x**c)*(1 - x**(-2*a - b + 1))) + (1 - x)*(1 - x**b)*(-x**a - x**(-2*a - b + 1) + 1) ...\n",
      "The minimum PF zero is 19.6411201828541 within margin of 0.01, attained around a=0.24687499999999996, b=0.18937500000000002, c=0.8350000000000002, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Case Va: -2*x**(-1.5*a - 1.5*b + 1.5)*(1 - x**b)*(1 - 2*x**(-1.5*a - 1.5*b + 1.5)) - 2*x**(-1.5*a - 1.5*b + 1.5)*(1 - x**b) + (1 - x)*(-x**a - x**b + 1) ...\n",
      "The minimum PF zero is 29.2219831074701 within margin of 0.01, attained around a=0.375, b=0.205, c=1, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Case_V_a):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "aed8b5c0-207f-4d94-b3fe-43d6b61c781c",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_7_7 = [\n",
    "# If nu meets beta\n",
    "\n",
    "(\"nu meets gamma and mu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - 2 * x ** (1 - 2 * a - b)) \n",
    " - 2 * x ** (2 - a - b), # nu, nu'\n",
    " 15.4, 0.06, 0.25, 1),\n",
    "\n",
    "(\"nu does not meet gamma, nu meets mu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - 2 * x ** (1 - 2 * a - b)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b), # nu, nu'\n",
    " 14.5, 0.05, 0.18, 1),\n",
    "\n",
    "(\"nu does not meet mu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b) - x ** c) \n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** b - x ** c), # nu, nu'\n",
    " 17.8, 0.08, 0.24, 0.55),\n",
    "\n",
    "# If nu does not meet beta\n",
    "    \n",
    "(\"nu meets gamma and mu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - 2 * x ** (1 - 2 * a - b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - 2 * x ** (1 - 2 * a - b)), # omega, omega'\n",
    " 14.5, 0.08, 0.26, 1),\n",
    "    \n",
    "(\"nu does not meet mu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b) - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** b - x ** c) # nu, nu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (1 - 2 * a - b) - x ** c), # omega, omega'\n",
    " 15.2, 0.09, 0.25, 0.64),\n",
    "\n",
    "(\"nu does not meet gamma, nu meets mu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - 2 * x ** (1 - 2 * a - b)) \n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) # nu, nu'\n",
    " - 4 * x ** (1 + a) * (1 - x ** b - 2 * x ** (1 - 2 * a - b)), # omega, omega', chi, chi'\n",
    " 17.1, 0.1, 0.19, 1),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "a6579f1b-b813-48d4-8dac-b8899471ed63",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating nu meets gamma and mu: -2*x**(-a - b + 2) + (1 - x)*(1 - x**a)*(-x**b - 2*x**(-2*a - b + 1) + 1) ...\n",
      "The minimum PF zero is 15.4189103981342 within margin of 0.01, attained around a=0.05749999999999998, b=0.25312499999999993, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet gamma, nu meets mu: -2*x**(-a - 2*b + 2)*(1 - x**b) + (1 - x)*(1 - x**a)*(-x**b - 2*x**(-2*a - b + 1) + 1) ...\n",
      "The minimum PF zero is 14.5867729245882 within margin of 0.01, attained around a=0.04875, b=0.17750000000000002, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet mu: -2*x**(-a - b - c + 2)*(-x**b - x**c + 1) + (1 - x)*(1 - x**a)*(-x**b - x**c - x**(-2*a - b + 1) + 1) ...\n",
      "The minimum PF zero is 17.8353803416192 within margin of 0.01, attained around a=0.07875000000000003, b=0.24062500000000003, c=0.5534375, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma and mu: -2*x**(a + 1)*(-x**b - 2*x**(-2*a - b + 1) + 1) - 2*x**(-2*a - b + 2)*(1 - x**a) + (1 - x)*(1 - x**a)*(-x**b - 2*x**(-2*a - b + 1) + 1) ...\n",
      "The minimum PF zero is 14.5670811896825 within margin of 0.01, attained around a=0.07437500000000001, b=0.25875000000000004, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet mu: -2*x**(a + 1)*(-x**b - x**c - x**(-2*a - b + 1) + 1) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(-x**b - x**c + 1) + (1 - x)*(1 - x**a)*(-x**b - x**c - x**(-2*a - b + 1) + 1) ...\n",
      "The minimum PF zero is 15.2780523339793 within margin of 0.01, attained around a=0.08499999999999999, b=0.254375, c=0.634375, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet gamma, nu meets mu: -4*x**(a + 1)*(-x**b - 2*x**(-2*a - b + 1) + 1) - 2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) + (1 - x)*(1 - x**a)*(-x**b - 2*x**(-2*a - b + 1) + 1) ...\n",
      "The minimum PF zero is 17.1380110686379 within margin of 0.01, attained around a=0.09968750000000001, b=0.19281250000000003, c=1, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_7_7):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "4acb7655-c3b8-4c5f-81d7-0cfeda04cf47",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_7_8 = [\n",
    "# If nu meets beta\n",
    "(\"nu meets gamma and other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c)\n",
    " - x ** (1 - 2 * a - 2 * b) * (1 - x) * (1 - x ** a) * (1 - x ** b) # mu\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** (1 - 2 * a - 2* b)), # nu, nu'\n",
    " 23.7, 0.04, 0.15, 0.23),\n",
    "\n",
    "(\"nu meets delta but not gamma, nu meets other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c)\n",
    " - x ** (1 - 2 * a - 2 * b) * (1 - x) * (1 - x ** a) * (1 - x ** b) # mu\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2* b)), # nu, nu'\n",
    " 20.7, 0.04, 0.11, 0.20),\n",
    "\n",
    "(\"nu does not meet delta, nu meets other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c)\n",
    " - x ** (1 - 2 * a - 2 * b) * (1 - x) * (1 - x ** a) * (1 - x ** b) # mu\n",
    " - 2 * x ** (1 + a + c) * ((1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b)) - x ** (1 - 2 * a - b - c)), # nu, nu'\n",
    " 21.1, 0.04, 0.13, 0.3),\n",
    "\n",
    "(\"nu meets gamma, nu does not meet other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c)\n",
    " - x ** (1 - 2 * a - 2 * b) * (1 - x) * (1 - x ** a) * (1 - x ** b) # mu\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)), # nu, nu'\n",
    " 21.1, 0.04, 0.13, 0.13),\n",
    "\n",
    "(\"nu meets delta but not gamma, nu does not meet other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c)\n",
    " - x ** (1 - 2 * a - 2 * b) * (1 - x) * (1 - x ** a) * (1 - x ** b) # mu\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)), # nu, nu'\n",
    " 18.4, 0.03, 0.11, 0.13),\n",
    "\n",
    "# If nu does not meet beta\n",
    "    \n",
    "(\"nu meets gamma and other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c)\n",
    " - x ** (1 - 2 * a - 2 * b) * (1 - x) * (1 - x ** a) * (1 - x ** b) # mu\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (1 + a) * ((1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) - x ** (1 - 2 * a - 2 * b) * (1 - x ** b)), # omega, omega'\n",
    " 20.8, 0.05, 0.14, 0.21),\n",
    "\n",
    "(\"nu meets delta but not gamma, nu meets other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c)\n",
    " - x ** (1 - 2 * a - 2 * b) * (1 - x) * (1 - x ** a) * (1 - x ** b) # mu\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (1 + a) * ((1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) - x ** (1 - 2 * a - 2 * b) * (1 - x ** b)), # omega, omega'\n",
    " 19.4, 0.05, 0.12, 0.19),\n",
    "\n",
    "(\"nu does not meet delta, nu meets other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c)\n",
    " - x ** (1 - 2 * a - 2 * b) * (1 - x) * (1 - x ** a) * (1 - x ** b) # mu\n",
    " - 2 * x ** (1 + c) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b)) - x ** (1 - 2 * a - b - c)) # nu, nu'\n",
    " - 2 * x ** (1 + a) * ((1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) - x ** (1 - 2 * a - 2 * b) * (1 - x ** b)), # omega, omega'\n",
    " 19.5, 0.05, 0.13, 0.24),\n",
    "\n",
    "(\"nu meets gamma, nu does not meet other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c)\n",
    " - x ** (1 - 2 * a - 2 * b) * (1 - x) * (1 - x ** a) * (1 - x ** b) # mu\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (1 + a) * ((1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) - x ** (1 - 2 * a - 2 * b) * (1 - x ** b)), # omega, omega'\n",
    " 19.5, 0.05, 0.13, 0.15),\n",
    "\n",
    "(\"nu meets delta but not gamma, nu does not meet other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c)\n",
    " - x ** (1 - 2 * a - 2 * b) * (1 - x) * (1 - x ** a) * (1 - x ** b) # mu\n",
    " - 2 * x ** (2 - 2 * a - 2 * b - c) * ((1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))) # nu, nu'\n",
    " - 2 * x ** (1 + a) * ((1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) - x ** (1 - 2 * a - 2 * b) * (1 - x ** b)), # omega, omega'\n",
    " 18.5, 0.05, 0.11, 0.15),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "847718b7-71c6-4adb-877b-94ddf5079eb6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating nu meets gamma and other petal curves: -x**(-2*a - 2*b + 1)*(1 - x)*(1 - x**a)*(1 - x**b) - 2*x**(-a - b + 2)*(1 - x**(-2*a - 2*b + 1)) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 23.7118036634707 within margin of 0.01, attained around a=0.042187499999999996, b=0.14968749999999997, c=0.22906250000000003, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma, nu meets other petal curves: -x**(-2*a - 2*b + 1)*(1 - x)*(1 - x**a)*(1 - x**b) - 2*x**(-a - 2*b + 2)*(1 - x**b)*(1 - x**(-2*a - 2*b + 1)) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 20.6999052446940 within margin of 0.01, attained around a=0.035625000000000004, b=0.10812500000000001, c=0.20000000000000004, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta, nu meets other petal curves: -x**(-2*a - 2*b + 1)*(1 - x)*(1 - x**a)*(1 - x**b) - 2*x**(a + c + 1)*(-x**(-2*a - b - c + 1) + (1 - x**b)*(1 - x**(-2*a - 2*b + 1))) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 21.1225520968821 within margin of 0.01, attained around a=0.037500000000000006, b=0.13499999999999998, c=0.30499999999999994, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma, nu does not meet other petal curves: -x**(-2*a - 2*b + 1)*(1 - x)*(1 - x**a)*(1 - x**b) - 2*x**(-a - b - c + 2)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 21.1225600140444 within margin of 0.01, attained around a=0.037500000000000006, b=0.13499999999999995, c=0.12937499999999996, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma, nu does not meet other petal curves: -x**(-2*a - 2*b + 1)*(1 - x)*(1 - x**a)*(1 - x**b) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 18.4236905123861 within margin of 0.01, attained around a=0.02812499999999999, b=0.10500000000000002, c=0.13000000000000003, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma and other petal curves: -2*x**(a + 1)*(-x**(-2*a - 2*b + 1)*(1 - x**b) + (1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1)) - x**(-2*a - 2*b + 1)*(1 - x)*(1 - x**a)*(1 - x**b) - 2*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**(-2*a - 2*b + 1)) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 20.8348704301274 within margin of 0.01, attained around a=0.048125, b=0.140625, c=0.2075, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma, nu meets other petal curves: -2*x**(a + 1)*(-x**(-2*a - 2*b + 1)*(1 - x**b) + (1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1)) - x**(-2*a - 2*b + 1)*(1 - x)*(1 - x**a)*(1 - x**b) - 2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(1 - x**(-2*a - 2*b + 1)) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 19.4333926297650 within margin of 0.01, attained around a=0.0478125, b=0.11656249999999999, c=0.18656249999999996, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta, nu meets other petal curves: -2*x**(a + 1)*(-x**(-2*a - 2*b + 1)*(1 - x**b) + (1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1)) - 2*x**(c + 1)*(1 - x**a)*(-x**(-2*a - b - c + 1) + (1 - x**b)*(1 - x**(-2*a - 2*b + 1))) - x**(-2*a - 2*b + 1)*(1 - x)*(1 - x**a)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 19.5834029870762 within margin of 0.01, attained around a=0.04796874999999999, b=0.12953125000000004, c=0.2409375, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma, nu does not meet other petal curves: -2*x**(a + 1)*(-x**(-2*a - 2*b + 1)*(1 - x**b) + (1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1)) - x**(-2*a - 2*b + 1)*(1 - x)*(1 - x**a)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 19.5835722458920 within margin of 0.01, attained around a=0.048125, b=0.12937500000000002, c=0.15062499999999995, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma, nu does not meet other petal curves: -2*x**(a + 1)*(-x**(-2*a - 2*b + 1)*(1 - x**b) + (1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1)) - x**(-2*a - 2*b + 1)*(1 - x)*(1 - x**a)*(1 - x**b) - 2*x**(-2*a - 2*b - c + 2)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 18.5023684045034 within margin of 0.01, attained around a=0.046874999999999986, b=0.11468750000000003, c=0.15218750000000006, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_7_8):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "id": "46bbaac4-6879-4ad2-a19c-0f20fe227daa",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_7_9 = [\n",
    "(\"mu meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - a - b), # mu, mu'\n",
    " 17.8, 0.08, 0.24, 0.18),\n",
    "\n",
    "# If mu does not meet beta\n",
    "    \n",
    "(\"nu meets gamma and other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - a - b), # nu, nu'\n",
    " 18.9, 0.07, 0.25, 0.19),\n",
    "    \n",
    "(\"nu meets delta but not gamma, nu meets other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b), # nu, nu'\n",
    " 17.5, 0.06, 0.15, 0.18),\n",
    "    \n",
    "(\"nu does not meet delta nor other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b - x ** (1 - 2 * a - b - c)), # nu, nu'\n",
    " 15.8, 0.06, 0.25, 0.29),\n",
    "    \n",
    "(\"nu meets gamma, nu does not meet other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c), # nu, nu'\n",
    " 15.8, 0.07, 0.24, 0.11),\n",
    "\n",
    "(\"nu meets delta but not gamma, nu does not meet other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c), # nu, nu'\n",
    " 14.9, 0.05, 0.17, 0.1),\n",
    "\n",
    "(\"nu does not meet delta nor other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c)\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c), # nu, nu'\n",
    " 15.2, 0.09, 0.25, 0.16),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "id": "6fe2477d-9d3f-4864-9637-9487861206cb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating mu meets beta: -2*x**(-a - b + 2) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 17.8353797546030 within margin of 0.01, attained around a=0.07875000000000003, b=0.24062500000000003, c=0.18062499999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma and other petal curves: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - b + 2) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 18.9785912637713 within margin of 0.01, attained around a=0.06750000000000002, b=0.23562500000000003, c=0.19687500000000002, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma, nu meets other petal curves: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 17.5663655272638 within margin of 0.01, attained around a=0.057499999999999996, b=0.14875000000000002, c=0.18374999999999997, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta nor other petal curves: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(a + c + 1)*(-x**b - x**(-2*a - b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.8670760479363 within margin of 0.01, attained around a=0.06343750000000001, b=0.250625, c=0.281875, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma, nu does not meet other petal curves: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.8671135609689 within margin of 0.01, attained around a=0.06351562499999998, b=0.2507617187500001, c=0.0900390625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma, nu does not meet other petal curves: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.0053323264048 within margin of 0.01, attained around a=0.05281249999999999, b=0.16843749999999996, c=0.098125, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta nor other petal curves: -2*x**(a + 1)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) - 2*x**(-2*a - b + 2)*(1 - x**a) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.2780514019488 within margin of 0.01, attained around a=0.08499999999999999, b=0.254375, c=0.16062500000000002, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_7_9):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "id": "5d9de029-e308-407b-bff0-e6abccb8c7e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_7_10 = [\n",
    "# If nu meets beta\n",
    "    \n",
    "(\"nu meets gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - b), # nu, nu'\n",
    " 20.4, 0.09, 0.21, 0.13),\n",
    "\n",
    "(\"nu meets delta but not gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b), # nu, nu'\n",
    " 19.2, 0.09, 0.15, 0.12),\n",
    "\n",
    "(\"nu does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b - x ** (1 - 2 * a - b - c)), # nu, nu'\n",
    " 18.8, 0.13, 0.23, 0.12),\n",
    "\n",
    "# If nu does not meet beta\n",
    "    \n",
    "(\"nu meets gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a), # nu, nu'\n",
    " 15.8, 0.07, 0.24, 0.11),\n",
    "\n",
    "(\"nu meets delta but not gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # nu, nu'\n",
    " 15.4, 0.07, 0.2, 0.07),\n",
    "\n",
    "(\"nu does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + c) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)), # nu, nu' \n",
    " 15.7, 0.09, 0.24, 0.11),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "id": "a1e5ce3d-21eb-4622-a477-fac2fba94f72",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating nu meets gamma: -2*x**(-a - b + 2) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 20.5030319457142 within margin of 0.01, attained around a=0.09296874999999996, b=0.22953124999999994, c=0.13203125000000002, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 19.2767187147929 within margin of 0.01, attained around a=0.08999999999999998, b=0.15125000000000002, c=0.110625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta: -2*x**(a + c + 1)*(-x**b - x**(-2*a - b - c + 1) + 1) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 18.8502622512601 within margin of 0.01, attained around a=0.13187500000000002, b=0.23625000000000004, c=0.13187499999999996, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.8671135609689 within margin of 0.01, attained around a=0.06351562499999998, b=0.2507617187500001, c=0.0900390625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma: -2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.4473178341977 within margin of 0.01, attained around a=0.06624999999999999, b=0.18937500000000002, c=0.0775, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta: -2*x**(c + 1)*(1 - x**a)*(-x**b - x**(-2*a - b - c + 1) + 1) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.7997085257197 within margin of 0.01, attained around a=0.089375, b=0.25125, c=0.11093750000000002, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_7_10):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "id": "4cb9890b-b1ca-4fcd-b041-c1af6f1aa9c8",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_7_11 = [\n",
    "# If nu meets beta and a petal curve other than beta and delta\n",
    "    \n",
    "(\"nu meets gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - b), # nu, nu'\n",
    " 18.6, 0.07, 0.22, 0.17),\n",
    "\n",
    "(\"nu meets delta but not gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b), # nu, nu'\n",
    " 16.9, 0.07, 0.14, 0.14),\n",
    "\n",
    "(\"nu does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b - x ** (1 - 2 * a - b - c)), # nu, nu'\n",
    " 15.7, 0.09, 0.24, 0.21),\n",
    "\n",
    "# If nu meets beta, omega meets a petal curve other than beta and delta\n",
    "    \n",
    "(\"nu meets gamma, omega meets gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a), # omega, omega'\n",
    " 16.5, 0.06, 0.24, 0.08),\n",
    "    \n",
    "(\"nu meets delta but not gamma, omega meets gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a), # omega, omega'\n",
    " 15.6, 0.05, 0.17, 0.07),\n",
    "\n",
    "(\"nu does not meet delta, omega meets gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a), # omega, omega'\n",
    " 16.6, 0.08, 0.24, 0.13),\n",
    "\n",
    "(\"nu meets gamma, omega meets delta but not gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** b) * (1 - x ** a), # omega, omega'\n",
    " 16, 0.06, 0.19, 0.06),\n",
    "\n",
    "(\"nu does not meet delta, omega meets delta but not gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** b) * (1 - x ** a), # omega, omega'\n",
    " 15.9, 0.09, 0.18, 0.11),\n",
    "\n",
    "(\"nu meets gamma, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (1 + c) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** a), # omega, omega'\n",
    " 16.8, 0.08, 0.24, 0.1),\n",
    "\n",
    "(\"nu meets delta but not gamma, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (1 + c) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** a), # omega, omega'\n",
    " 15.6, 0.07, 0.17, 0.12),\n",
    "\n",
    "(\"nu does not meet delta, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (1 + c) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** a), # omega, omega'\n",
    " 15.4, 0.1, 0.25, 0.15),\n",
    "\n",
    "(\"nu meets delta but not gamma, omega meets delta but not gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - b - c)) * (1 - x ** c) \n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu', chi, chi'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b) * (1 - x ** b) * (1 - x ** a), # omega, omega', upsilon, upsilon'\n",
    " 17.4, 0.05, 0.12, 0.07),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "1a693456-958a-4ec1-a930-d0208ef6a1d3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating nu meets gamma: -2*x**(-a - b + 2) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 18.6623679655388 within margin of 0.01, attained around a=0.07468750000000002, b=0.23687500000000006, c=0.16999999999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.9966984309024 within margin of 0.01, attained around a=0.065625, b=0.14125, c=0.14687499999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta: -2*x**(a + c + 1)*(-x**b - x**(-2*a - b - c + 1) + 1) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.7997192964797 within margin of 0.01, attained around a=0.08937499999999998, b=0.25125, c=0.208125, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma, omega meets gamma: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.4599883223645 within margin of 0.01, attained around a=0.059375, b=0.24750000000000003, c=0.08375000000000003, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma, omega meets gamma: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.6637418451411 within margin of 0.01, attained around a=0.049375, b=0.169375, c=0.090625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta, omega meets gamma: -2*x**(a + 1)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) - 2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.6565090565476 within margin of 0.01, attained around a=0.0834375, b=0.24656249999999996, c=0.13093749999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma, omega meets delta but not gamma: -2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.0701917810430 within margin of 0.01, attained around a=0.0615625, b=0.18937499999999996, c=0.0725, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta, omega meets delta but not gamma: -2*x**(a + 1)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) - 2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.9618640226867 within margin of 0.01, attained around a=0.08499999999999999, b=0.16624999999999995, c=0.10875000000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma, omega does not meet delta: -2*x**(c + 1)*(1 - x**a)*(-x**b - x**(-2*a - b - c + 1) + 1) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.7981340341146 within margin of 0.01, attained around a=0.0784375, b=0.24562499999999998, c=0.1096875, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma, omega does not meet delta: -2*x**(c + 1)*(1 - x**a)*(-x**b - x**(-2*a - b - c + 1) + 1) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.6130574678773 within margin of 0.01, attained around a=0.0640625, b=0.15031250000000002, c=0.11312500000000002, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta, omega does not meet delta: -2*x**(a + 1)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) - 2*x**(c + 1)*(1 - x**a)*(-x**b - x**(-2*a - b - c + 1) + 1) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.4394217723971 within margin of 0.01, attained around a=0.1025, b=0.25312499999999993, c=0.14437500000000003, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma, omega meets delta but not gamma: -4*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**c)*(-x**b - x**(-2*a - b - c + 1) + 1) ...\n",
      "The minimum PF zero is 17.4314691477286 within margin of 0.01, attained around a=0.051250000000000004, b=0.11, c=0.07250000000000001, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_7_11):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "id": "df10cdf5-6e8c-44f7-81ef-3c29059046d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_7_12 = [\n",
    "(\"mu meets beta but not nu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b)) \n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c), # mu, mu'\n",
    " 17.8, 0.08, 0.24, 0.31),\n",
    "\n",
    "# If mu meets beta and nu\n",
    "    \n",
    "(\"omega meets gamma, omega meets nu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 4 * x ** (2 - a - b), # mu, mu', omega, omega'\n",
    " 17.2, 0.08, 0.17, 1),\n",
    "\n",
    "(\"omega does not meet gamma, omega meets nu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b), # omega, omega'\n",
    " 16, 0.07, 0.16, 1),\n",
    "\n",
    "(\"omega meets gamma, omega does not meet nu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (1 + a + b) * (1 - x ** (1 - 2 * a - 2 * b)), # omega, omega'\n",
    " 20.5, 0.1, 0.22, 1),\n",
    "\n",
    "(\"omega meets delta, omega does not meet gamma, omega does not meet nu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b)) \n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c), # omega, omega'\n",
    " 19.2, 0.09, 0.15, 0.43),\n",
    "\n",
    "(\"omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b - x ** (1 - 2 * a - 2 * b)))\n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)), # omega, omega'\n",
    " 16.7, 0.1, 0.16, 1),\n",
    "\n",
    "# If mu does not meet beta nor nu\n",
    "    \n",
    "(\"omega meets gamma, omega meets nu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b))\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - b) * (1 - 2 * x ** (2 - 2 * a - b - c)), # omega, omega'\n",
    " 15.5, 0.06, 0.26, 0.57),\n",
    "\n",
    "(\"omega does not meet gamma, omega meets nu, omega meets mu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b))\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b), # omega, omega'\n",
    " 15, 0.05, 0.17, 0.54),\n",
    "\n",
    "(\"omega does not meet gamma, omega meets nu, omega does not meet mu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b))\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (a + c) * (1 - x ** b - 2 * x ** (2 - 2 * a - b - c)), # omega, omega'\n",
    " 23.2, 0.08, 0.22, 0.93),\n",
    "\n",
    "(\"omega meets gamma, omega does not meet nu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b))\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) * (1 - 2 * x ** (2 - 2 * a - b - c)), # omega, omega'\n",
    " 18.7, 0.07, 0.23, 0.28),\n",
    "\n",
    "(\"omega meets delta, omega does not meet gamma, omega does not meet nu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b))\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b - 2 * x ** (2 - 2 * a - b - c)) * (1 - x ** c), # omega, omega'\n",
    " 17, 0.06, 0.15, 0.33),\n",
    "\n",
    "(\"omega does not meet delta, omega meets mu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b))\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b)), # omega, omega'\n",
    " 15.2, 0.08, 0.25, 0.37),\n",
    "    \n",
    "(\"omega does not meet delta, omega does not meet mu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b))\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (a + c) * ((1 - x ** b - 2 * x ** (2 - 2 * a - b - c)) * (1 - x ** c) - x ** (1 - 2 * a - b)), # omega, omega'\n",
    " 16.9, 0.09, 0.25, 0.77),\n",
    "\n",
    "# If mu meets nu but not beta\n",
    "    \n",
    "(\"omega meets gamma, omega meets nu, chi meets gamma, chi meets nu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - a - b) * (1 - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 17.7, 0.07, 0.17, 1),\n",
    "\n",
    "(\"omega does not meet gamma, omega meets nu, chi meets gamma, chi meets nu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 16.5, 0.07, 0.15, 1),\n",
    "\n",
    "(\"omega meets gamma, omega does not meet nu, chi meets gamma, chi meets nu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a + b) * (1 - x ** (1 - 2 * a - 2 * b) - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 21, 0.09, 0.23, 1),\n",
    "\n",
    "(\"omega meets delta, omega does not meet gamma, omega does not meet nu, chi meets gamma, chi meets nu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * ((1 - x ** b) * (1 - x ** c) - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 19.7, 0.09, 0.15, 0.43),\n",
    "\n",
    "(\"omega meets gamma, omega does not meet nu, chi meets gamma, chi meets nu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b) - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 17.3, 0.09, 0.16, 1),\n",
    "\n",
    "(\"omega does not meet gamma, omega meets nu, chi does not meet gamma, chi meets nu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 14.6, 0.06, 0.12, 1),\n",
    "\n",
    "(\"omega meets gamma, omega does not meet nu, chi does not meet gamma, chi meets nu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a + b) * (1 - x ** (1 - 2 * a - 2 * b) - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 20.8, 0.09, 0.21, 1),\n",
    "\n",
    "(\"omega meets delta, omega does not meet gamma, omega does not meet nu, chi does not meet gamma, chi meets nu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * ((1 - x ** b) * (1 - x ** c) - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 18.4, 0.07, 0.12, 0.43),\n",
    "\n",
    "(\"omega does not meet delta, chi does not meet gamma, chi meets nu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b) - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 15.3, 0.09, 0.13, 1),\n",
    "\n",
    "(\"omega meets gamma, omega does not meet nu, chi meets gamma, chi does not meet nu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a + b) * (1 - x ** (1 - 2 * a - 2 * b) - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (1 + a + b) * (1 - x ** (1 - 2 * a - 2 * b) - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 22.7, 0.09, 0.26, 1),\n",
    "\n",
    "(\"omega meets delta, omega does not meet gamma, omega does not meet nu, chi meets gamma, chi does not meet nu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * ((1 - x ** b) * (1 - x ** c) - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 21.8, 0.08, 0.17, 0.28),\n",
    "\n",
    "(\"omega does not meet delta, chi meets gamma, chi does not meet nu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b) - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (1 + a + b) * (1 - x ** (1 - 2 * a - 2 * b) - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 20.6, 0.1, 0.23, 1),\n",
    "\n",
    "(\"omega meets delta, omega does not meet gamma, omega does not meet nu, chi meets delta, chi does not meet gamma, chi does not meet nu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * ((1 - x ** b) * (1 - x ** c) - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * ((1 - x ** b) * (1 - x ** c) - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 19.8, 0.07, 0.12, 0.32),\n",
    "\n",
    "(\"omega does not meet delta, chi meets delta, chi does not meet gamma, chi does not meet nu\", \n",
    " (1 - x) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a) * ((1 - x ** b) * (1 - x ** c) - x ** (1 - 2 * a - b) - 2 * x ** (2 - 2 * a - b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * ((1 - x ** b) * (1 - x ** c) - 2 * x ** (2 - 2 * a - b)), # chi, chi'\n",
    " 18.9, 0.10, 0.14, 0.39),\n",
    "\n",
    "(\"omega does not meet delta, chi does not meet delta, omega meets mu, chi meets mu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)), # chi, chi'\n",
    " 16.3, 0.11, 0.16, 1),\n",
    "\n",
    "(\"omega does not meet delta, chi does not meet delta, at least one of omega and chi does not meet mu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b)) \n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** c * (1 - x ** b - x ** (1 - 2 * a - 2 * b) - 2 * x ** (2 - a - b - c)) # omega, omega'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (1 - 2 * a - 2 * b) - 2 * x ** (2 - a - b - c)), # chi, chi'\n",
    " 21.9, 0.11, 0.15, 0.8),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "id": "e8f75ba9-e7bb-4ce1-a940-f109345b2edd",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating mu meets beta but not nu: -2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 17.8353801438979 within margin of 0.01, attained around a=0.07875000000000003, b=0.24062500000000003, c=0.313125, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma, omega meets nu: -4*x**(-a - b + 2) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 17.2281721791154 within margin of 0.01, attained around a=0.075625, b=0.16968750000000005, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet gamma, omega meets nu: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 16.0942134059324 within margin of 0.01, attained around a=0.07375, b=0.145625, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma, omega does not meet nu: -2*x**(-a - b + 2) - 2*x**(a + b + 1)*(1 - x**(-2*a - 2*b + 1)) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 20.5057254848331 within margin of 0.01, attained around a=0.09187500000000001, b=0.22625000000000003, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta, omega does not meet gamma, omega does not meet nu: -2*x**(-a - b + 2) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 19.2766923951766 within margin of 0.01, attained around a=0.08999999999999998, b=0.15125000000000002, c=0.43187500000000006, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta: -2*x**(a + 1)*(-x**b - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - b + 2) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 16.7715809830494 within margin of 0.01, attained around a=0.09874999999999999, b=0.16312500000000002, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma, omega meets nu: -2*x**(-a - b + 2)*(1 - 2*x**(-2*a - b - c + 2)) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 15.5027345825084 within margin of 0.01, attained around a=0.0625, b=0.26000000000000006, c=0.5706249999999999, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet gamma, omega meets nu, omega meets mu: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 15.0053301111004 within margin of 0.01, attained around a=0.05281249999999999, b=0.16843750000000005, c=0.5368749999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet gamma, omega meets nu, omega does not meet mu: -2*x**(a + c)*(-x**b - 2*x**(-2*a - b - c + 2) + 1) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 23.2954916631573 within margin of 0.01, attained around a=0.07625000000000003, b=0.22015624999999997, c=0.9303125000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma, omega does not meet nu: -2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c)*(1 - 2*x**(-2*a - b - c + 2)) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 18.7950778356007 within margin of 0.01, attained around a=0.068125, b=0.23875000000000005, c=0.28562500000000013, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta, omega does not meet gamma, omega does not meet nu: -2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - 2*b - c + 2)*(1 - x**c)*(-x**b - 2*x**(-2*a - b - c + 2) + 1) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 17.1629425449435 within margin of 0.01, attained around a=0.05875, b=0.14937499999999998, c=0.33187500000000003, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta, omega meets mu: -2*x**(a + 1)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 15.2780491634336 within margin of 0.01, attained around a=0.08500000000000002, b=0.254375, c=0.38000000000000006, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta, omega does not meet mu: -2*x**(a + c)*(-x**(-2*a - b + 1) + (1 - x**c)*(-x**b - 2*x**(-2*a - b - c + 2) + 1)) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 16.9129325937596 within margin of 0.01, attained around a=0.09499999999999997, b=0.245, c=0.7649999999999999, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma, omega meets nu, chi meets gamma, chi meets nu: -2*x**(-2*a - b + 2)*(1 - x**a) - 4*x**(-a - b + 2)*(1 - 2*x**(-2*a - b + 2)) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 17.7026642571157 within margin of 0.01, attained around a=0.0715625, b=0.17062500000000003, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet gamma, omega meets nu, chi meets gamma, chi meets nu: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(-x**b - 2*x**(-2*a - b + 2) + 1) - 2*x**(-a - b + 2)*(1 - 2*x**(-2*a - b + 2)) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 16.5960268782570 within margin of 0.01, attained around a=0.069375, b=0.14749999999999996, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma, omega does not meet nu, chi meets gamma, chi meets nu: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - b + 2)*(1 - 2*x**(-2*a - b + 2)) - 2*x**(a + b + 1)*(-x**(-2*a - 2*b + 1) - 2*x**(-2*a - b + 2) + 1) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 21.0474095813996 within margin of 0.01, attained around a=0.08812499999999998, b=0.22687500000000005, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta, omega does not meet gamma, omega does not meet nu, chi meets gamma, chi meets nu: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - b + 2)*(1 - 2*x**(-2*a - b + 2)) - 2*x**(-a - 2*b - c + 2)*(-2*x**(-2*a - b + 2) + (1 - x**b)*(1 - x**c)) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 19.7774174260750 within margin of 0.01, attained around a=0.08625, b=0.15249999999999997, c=0.4374999999999999, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma, omega does not meet nu, chi meets gamma, chi meets nu: -2*x**(a + 1)*(-x**b - x**(-2*a - 2*b + 1) - 2*x**(-2*a - b + 2) + 1) - 2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - b + 2)*(1 - 2*x**(-2*a - b + 2)) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 17.3348872610205 within margin of 0.01, attained around a=0.09312499999999997, b=0.16499999999999998, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet gamma, omega meets nu, chi does not meet gamma, chi meets nu: -2*x**(-2*a - b + 2)*(1 - x**a) - 4*x**(-a - 2*b + 2)*(-x**b - 2*x**(-2*a - b + 2) + 1) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 14.6666431357526 within margin of 0.01, attained around a=0.058124999999999996, b=0.11625, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma, omega does not meet nu, chi does not meet gamma, chi meets nu: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(-x**b - 2*x**(-2*a - b + 2) + 1) - 2*x**(a + b + 1)*(-x**(-2*a - 2*b + 1) - 2*x**(-2*a - b + 2) + 1) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 20.8722152971640 within margin of 0.01, attained around a=0.09437499999999997, b=0.20687500000000003, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta, omega does not meet gamma, omega does not meet nu, chi does not meet gamma, chi meets nu: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(-x**b - 2*x**(-2*a - b + 2) + 1) - 2*x**(-a - 2*b - c + 2)*(-2*x**(-2*a - b + 2) + (1 - x**b)*(1 - x**c)) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 18.3846356274996 within margin of 0.01, attained around a=0.07499999999999998, b=0.12437499999999999, c=0.43750000000000006, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta, chi does not meet gamma, chi meets nu: -2*x**(a + 1)*(-x**b - x**(-2*a - 2*b + 1) - 2*x**(-2*a - b + 2) + 1) - 2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(-x**b - 2*x**(-2*a - b + 2) + 1) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 15.3735830563578 within margin of 0.01, attained around a=0.08812499999999998, b=0.125625, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma, omega does not meet nu, chi meets gamma, chi does not meet nu: -2*x**(-2*a - b + 2)*(1 - x**a) - 4*x**(a + b + 1)*(-x**(-2*a - 2*b + 1) - 2*x**(-2*a - b + 2) + 1) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 22.7734685924533 within margin of 0.01, attained around a=0.09062499999999998, b=0.25812500000000005, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta, omega does not meet gamma, omega does not meet nu, chi meets gamma, chi does not meet nu: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b - c + 2)*(-2*x**(-2*a - b + 2) + (1 - x**b)*(1 - x**c)) - 2*x**(-a - b - c + 2)*(-x**c - 2*x**(-2*a - b + 2) + 1) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 21.8523406145709 within margin of 0.01, attained around a=0.07750000000000003, b=0.17375000000000004, c=0.276875, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta, chi meets gamma, chi does not meet nu: -2*x**(a + 1)*(-x**b - x**(-2*a - 2*b + 1) - 2*x**(-2*a - b + 2) + 1) - 2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(a + b + 1)*(-x**(-2*a - 2*b + 1) - 2*x**(-2*a - b + 2) + 1) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 20.6359840621420 within margin of 0.01, attained around a=0.101875, b=0.23375, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta, omega does not meet gamma, omega does not meet nu, chi meets delta, chi does not meet gamma, chi does not meet nu: -2*x**(-2*a - b + 2)*(1 - x**a) - 4*x**(-a - 2*b - c + 2)*(-2*x**(-2*a - b + 2) + (1 - x**b)*(1 - x**c)) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 19.8753103170537 within margin of 0.01, attained around a=0.06968750000000001, b=0.12499999999999999, c=0.32625000000000004, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta, chi meets delta, chi does not meet gamma, chi does not meet nu: -2*x**(a + 1)*(-x**(-2*a - b + 1) - 2*x**(-2*a - b + 2) + (1 - x**b)*(1 - x**c)) - 2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b - c + 2)*(-2*x**(-2*a - b + 2) + (1 - x**b)*(1 - x**c)) + (1 - x)*(1 - x**a)*(-x**(-2*a - b + 1) + (1 - x**b)*(1 - x**c)) ...\n",
      "The minimum PF zero is 18.9619715941297 within margin of 0.01, attained around a=0.09625, b=0.14062500000000006, c=0.38312499999999994, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta, chi does not meet delta, omega meets mu, chi meets mu: -4*x**(a + 1)*(-x**b - x**(-2*a - 2*b + 1) + 1) - 2*x**(-2*a - b + 2)*(1 - x**a) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 16.3319101949369 within margin of 0.01, attained around a=0.11250000000000002, b=0.16, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta, chi does not meet delta, at least one of omega and chi does not meet mu: -2*x**c*(-x**b - x**(-2*a - 2*b + 1) - 2*x**(-a - b - c + 2) + 1) - 2*x**(a + 1)*(-x**b - x**(-2*a - 2*b + 1) - 2*x**(-a - b - c + 2) + 1) - 2*x**(-a - b - c + 2)*(1 - x**a) + (1 - x)*(1 - x**a)*(-x**b - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 21.9616805327064 within margin of 0.01, attained around a=0.106875, b=0.15687500000000004, c=0.8109375000000005, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_7_12):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "id": "46d0857c-422a-44ba-b8d3-df12b4c91253",
   "metadata": {},
   "outputs": [],
   "source": [
    "Case_V_b = [\n",
    "    \n",
    "# If beta' passes through filaments\n",
    "    \n",
    "(\"beta' meets beta, beta' meets delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** c) \n",
    " - 2 * x ** (3 - 3 * a - 3 * b - 3 * c) * (1 - x ** b), # beta', (beta')'\n",
    " 22, 0.09, 0.22, 0.31),\n",
    "\n",
    "(\"beta' does not meet beta, beta' meets delta\", \n",
    " (1 - x) * (1 - x ** b - x ** c) \n",
    " - 2 * x ** (3/2 - 3/2 * b - 3/2 * c) * (1 - x ** b), # beta', (beta')'\n",
    " 20, 1, 0.23, 0.4),\n",
    "\n",
    "(\"beta' meets beta, beta' does not meet delta, nu meets beta, nu meets beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** c) \n",
    " - 2 * x ** (3 - 3 * a - 3 * b - 3 * c) * (1 - x ** b - x ** c) # beta', (beta')'\n",
    " - 2 * x ** (1 + a + c), # nu, nu'\n",
    " 19.2, 0.19, 0.23, 0.33),\n",
    "\n",
    "(\"beta' meets beta, beta' does not meet delta, nu meets beta, nu does not meet beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - a - b - 1/3 * c)) \n",
    " - 2 * x ** c * (1 - x ** b - x ** (1 - a - b - 1/3 * c)) # beta', (beta')'\n",
    " - 2 * x ** (1 + a + b - c) * (1 - 2 * x ** c), # nu, nu'\n",
    " 25.7, 0.31, 0.33, 0.46),\n",
    "\n",
    "(\"beta' meets beta, beta' does not meet delta, nu does not meet beta, nu meets beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** c) \n",
    " - 2 * x ** (3 - 3 * a - 3 * b - 3 * c) * (1 - x ** b - x ** c) # beta', (beta')'\n",
    " - 2 * x ** (1 + c) * (1 - x ** a), # nu, nu'\n",
    " 16.9, 0.1, 0.24, 0.34),\n",
    "\n",
    "(\"beta' meets beta, beta' does not meet delta, nu does not meet beta, nu does not meet beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (1 - a - b - 1/3 * c)) \n",
    " - 2 * x ** c * (1 - x ** b - x ** (1 - a - b - 1/3 * c)) # beta', (beta')'\n",
    " - 2 * x ** (1 + a + b - c) * (1 - x ** a - 2 * x ** c), # nu, nu'\n",
    " 18.5, 0.22, 0.36, 0.56),\n",
    "\n",
    "# If c' is nonsingular\n",
    "    \n",
    "(\"mu meets beta, nu meets delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (5/7 - 4/7 * a - b)) \n",
    " - 2 * x ** (1 + a + b) # mu, mu'\n",
    " - 2 * x ** (1 + a + b) * (1 - x ** b), # nu, nu'\n",
    " 15.6, 0.2, 0.34, 1),\n",
    "\n",
    "(\"mu meets beta, nu does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (5/7 - 4/7 * a - b)) \n",
    " - 2 * x ** (1 + a + b) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (5/7 - 4/7 * a - b)), # nu, nu'\n",
    " 14.7, 0.19, 0.34, 1),\n",
    "\n",
    "(\"mu does not meet beta, nu meets delta, omega meets delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (5/7 - 4/7 * a - b)) \n",
    " - 2 * x ** (1 + b) * (1 - x ** a) # mu, mu'\n",
    " - 4 * x ** (1 + a + b) * (1 - x ** b - 2 * x ** (1 + b)), # nu, nu'\n",
    " 16, 0.17, 0.34, 1),\n",
    "\n",
    "(\"mu does not meet beta, nu meets delta, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (5/7 - 4/7 * a - b)) \n",
    " - 2 * x ** (1 + b) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a + b) * (1 - x ** b - 2 * x ** (1 + b)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (5/7 - 4/7 * a - b)), # nu, nu'\n",
    " 15.4, 0.17, 0.34, 1),\n",
    "    \n",
    "(\"mu does not meet beta, nu does not meet delta, omega does not meet delta, nu meets mu, omega meets mu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (5/7 - 4/7 * a - b)) \n",
    " - 2 * x ** (1 + b) * (1 - x ** a) # mu, mu'\n",
    " - 4 * x ** (1 + a) * (1 - x ** b - x ** (5/7 - 4/7 * a - b)), # nu, nu', omega, omega'\n",
    " 14.5, 0.18, 0.35, 1),\n",
    "\n",
    "(\"mu does not meet beta, nu does not meet delta, omega does not meet delta, at least one of nu and omega does not meet mu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** (5/7 - 4/7 * a - b)) \n",
    " - 2 * x ** c * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a + b - c) * (1 - x ** b - x ** (5/7 - 4/7 * a - b) - 2 * x ** c) # nu, nu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b - x ** (5/7 - 4/7 * a - b) - 2 * x ** c), # omega, omega'\n",
    " 19.3, 0.25, 0.34, 1.01),\n",
    "\n",
    "# If b' singular, beta' passes through filaments, c' singular, gamma' passes through filaments\n",
    "    \n",
    "(\"mu meets beta, mu meets delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** c) \n",
    " - 2 * x ** (4 - 2 * a - 3 * b - 6 * c) * (1 - x ** b), # mu, mu'\n",
    " 16.7, 0.14, 0.39, 0.2),\n",
    "\n",
    "(\"mu does not meet beta, mu meets delta\", \n",
    " (1 - x) * (1 - x ** b - x ** c) \n",
    " - 2 * x ** (3/2 - 3/2 * b - 3/2 * c) * (1 - x ** b), # mu, mu'\n",
    " 20.1, 1, 0.23, 0.4),\n",
    "\n",
    "(\"mu meets beta, mu does not meet delta, nu meets beta - 1\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** c) \n",
    " - 2 * x ** (4 - 2 * a - 3 * b - 6 * c) * (1 - x ** b - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a + c), # nu, nu'\n",
    " 14.2, 0.38, 0.41, 0.22),\n",
    "\n",
    "(\"mu meets beta, mu does not meet delta, nu meets beta - 2\", # Using the inequality q \\leq s\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** c - x ** c) \n",
    " - 2 * x ** (4 - 2 * a - 3 * c - 6 * c) * (1 - x ** c - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a + c), # nu, nu'\n",
    " 15, 0.347, 1, 0.291),\n",
    "\n",
    "(\"mu meets beta, mu does not meet delta, nu does not meet beta - 1\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b - x ** c) \n",
    " - 2 * x ** (4 - 2 * a - 3 * b - 6 * c) * (1 - x ** b - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + c) * (1 - x ** a), # nu, nu'\n",
    " 14.3, 0.15, 0.41, 0.24),\n",
    "\n",
    "(\"mu meets beta, mu does not meet delta, nu does not meet beta - 2\", # Using the inequality q \\leq s\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** c - x ** c) \n",
    " - 2 * x ** (4 - 2 * a - 3 * c - 6 * c) * (1 - x ** c - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + c) * (1 - x ** a), # nu, nu'\n",
    " 14.9, 0.15, 1, 0.3),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "id": "c2ee266b-1605-4b86-9d14-2776232625eb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating beta' meets beta, beta' meets delta: -2*x**(-3*a - 3*b - 3*c + 3)*(1 - x**b) + (1 - x)*(1 - x**a)*(-x**b - x**c + 1) ...\n",
      "The minimum PF zero is 22.9146914938988 within margin of 0.01, attained around a=0.09187499999999998, b=0.22125000000000003, c=0.3131250000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating beta' does not meet beta, beta' meets delta: -2*x**(-1.5*b - 1.5*c + 1.5)*(1 - x**b) + (1 - x)*(-x**b - x**c + 1) ...\n",
      "The minimum PF zero is 20.1657734102614 within margin of 0.01, attained around a=1, b=0.23062500000000002, c=0.400625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating beta' meets beta, beta' does not meet delta, nu meets beta, nu meets beta': -2*x**(a + c + 1) - 2*x**(-3*a - 3*b - 3*c + 3)*(-x**b - x**c + 1) + (1 - x)*(1 - x**a)*(-x**b - x**c + 1) ...\n",
      "The minimum PF zero is 19.2399847298655 within margin of 0.01, attained around a=0.195, b=0.23500000000000001, c=0.33, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating beta' meets beta, beta' does not meet delta, nu meets beta, nu does not meet beta': -2*x**c*(-x**b - x**(-a - b - 0.333333333333333*c + 1) + 1) - 2*x**(a + b - c + 1)*(1 - 2*x**c) + (1 - x)*(1 - x**a)*(-x**b - x**(-a - b - 0.333333333333333*c + 1) + 1) ...\n",
      "The minimum PF zero is 25.7867668866891 within margin of 0.01, attained around a=0.30874999999999997, b=0.32562499999999994, c=0.4568749999999999, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating beta' meets beta, beta' does not meet delta, nu does not meet beta, nu meets beta': -2*x**(c + 1)*(1 - x**a) - 2*x**(-3*a - 3*b - 3*c + 3)*(-x**b - x**c + 1) + (1 - x)*(1 - x**a)*(-x**b - x**c + 1) ...\n",
      "The minimum PF zero is 16.9478616017064 within margin of 0.01, attained around a=0.101875, b=0.24500000000000002, c=0.33875, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating beta' meets beta, beta' does not meet delta, nu does not meet beta, nu does not meet beta': -2*x**c*(-x**b - x**(-a - b - 0.333333333333333*c + 1) + 1) - 2*x**(a + b - c + 1)*(-x**a - 2*x**c + 1) + (1 - x)*(1 - x**a)*(-x**b - x**(-a - b - 0.333333333333333*c + 1) + 1) ...\n",
      "The minimum PF zero is 18.5806760752659 within margin of 0.01, attained around a=0.21875000000000003, b=0.35749999999999993, c=0.5593750000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets beta, nu meets delta: -2*x**(a + b + 1)*(1 - x**b) - 2*x**(a + b + 1) + (1 - x)*(1 - x**a)*(-x**b - x**(-0.571428571428571*a - b + 0.714285714285714) + 1) ...\n",
      "The minimum PF zero is 15.6191747700764 within margin of 0.01, attained around a=0.20125, b=0.33625000000000005, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets beta, nu does not meet delta: -2*x**(a + 1)*(-x**b - x**(-0.571428571428571*a - b + 0.714285714285714) + 1) - 2*x**(a + b + 1) + (1 - x)*(1 - x**a)*(-x**b - x**(-0.571428571428571*a - b + 0.714285714285714) + 1) ...\n",
      "The minimum PF zero is 14.7399394594208 within margin of 0.01, attained around a=0.20625, b=0.33875, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu does not meet beta, nu meets delta, omega meets delta: -2*x**(b + 1)*(1 - x**a) - 4*x**(a + b + 1)*(-x**b - 2*x**(b + 1) + 1) + (1 - x)*(1 - x**a)*(-x**b - x**(-0.571428571428571*a - b + 0.714285714285714) + 1) ...\n",
      "The minimum PF zero is 16.0723722717046 within margin of 0.01, attained around a=0.16749999999999998, b=0.340625, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu does not meet beta, nu meets delta, omega does not meet delta: -2*x**(a + 1)*(-x**b - x**(-0.571428571428571*a - b + 0.714285714285714) + 1) - 2*x**(b + 1)*(1 - x**a) - 2*x**(a + b + 1)*(-x**b - 2*x**(b + 1) + 1) + (1 - x)*(1 - x**a)*(-x**b - x**(-0.571428571428571*a - b + 0.714285714285714) + 1) ...\n",
      "The minimum PF zero is 15.4549473423582 within margin of 0.01, attained around a=0.17437500000000006, b=0.3425000000000001, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu does not meet beta, nu does not meet delta, omega does not meet delta, nu meets mu, omega meets mu: -4*x**(a + 1)*(-x**b - x**(-0.571428571428571*a - b + 0.714285714285714) + 1) - 2*x**(b + 1)*(1 - x**a) + (1 - x)*(1 - x**a)*(-x**b - x**(-0.571428571428571*a - b + 0.714285714285714) + 1) ...\n",
      "The minimum PF zero is 14.5177459519877 within margin of 0.01, attained around a=0.17687499999999995, b=0.35406250000000006, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu does not meet beta, nu does not meet delta, omega does not meet delta, at least one of nu and omega does not meet mu: -2*x**c*(1 - x**a) - 2*x**(a + 1)*(-x**b - 2*x**c - x**(-0.571428571428571*a - b + 0.714285714285714) + 1) - 2*x**(a + b - c + 1)*(-x**b - 2*x**c - x**(-0.571428571428571*a - b + 0.714285714285714) + 1) + (1 - x)*(1 - x**a)*(-x**b - x**(-0.571428571428571*a - b + 0.714285714285714) + 1) ...\n",
      "The minimum PF zero is 19.3510306246483 within margin of 0.01, attained around a=0.250625, b=0.3371875000000001, c=1.0103125000000008, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets beta, mu meets delta: -2*x**(-2*a - 3*b - 6*c + 4)*(1 - x**b) + (1 - x)*(1 - x**a)*(-x**b - x**c + 1) ...\n",
      "The minimum PF zero is 16.7092376961888 within margin of 0.01, attained around a=0.14375000000000002, b=0.39, c=0.19875, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu does not meet beta, mu meets delta: -2*x**(-1.5*b - 1.5*c + 1.5)*(1 - x**b) + (1 - x)*(-x**b - x**c + 1) ...\n",
      "The minimum PF zero is 20.1657734042003 within margin of 0.01, attained around a=1, b=0.23062500000000002, c=0.400625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets beta, mu does not meet delta, nu meets beta - 1: -2*x**(a + c + 1) - 2*x**(-2*a - 3*b - 6*c + 4)*(-x**b - x**c + 1) + (1 - x)*(1 - x**a)*(-x**b - x**c + 1) ...\n",
      "The minimum PF zero is 14.2165572583022 within margin of 0.01, attained around a=0.38281249999999994, b=0.41406249999999994, c=0.21499999999999997, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets beta, mu does not meet delta, nu meets beta - 2: -2*x**(-2*a - 9*c + 4)*(1 - 2*x**c) - 2*x**(a + c + 1) + (1 - x)*(1 - x**a)*(1 - 2*x**c) ...\n",
      "The minimum PF zero is 15.0409964263379 within margin of 0.01, attained around a=0.347, b=1, c=0.291, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets beta, mu does not meet delta, nu does not meet beta - 1: -2*x**(c + 1)*(1 - x**a) - 2*x**(-2*a - 3*b - 6*c + 4)*(-x**b - x**c + 1) + (1 - x)*(1 - x**a)*(-x**b - x**c + 1) ...\n",
      "The minimum PF zero is 14.3286951102465 within margin of 0.01, attained around a=0.15249999999999997, b=0.41312499999999996, c=0.24124999999999996, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets beta, mu does not meet delta, nu does not meet beta - 2: -2*x**(c + 1)*(1 - x**a) - 2*x**(-2*a - 9*c + 4)*(1 - 2*x**c) + (1 - x)*(1 - x**a)*(1 - 2*x**c) ...\n",
      "The minimum PF zero is 14.9148728872224 within margin of 0.01, attained around a=0.14999999999999997, b=1, c=0.30437499999999995, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Case_V_b):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "id": "8ae6f8de-be5a-4af1-9c38-ea0b765c7f5d",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_3 = [\n",
    "    \n",
    "# If mu and nu meet gamma\n",
    "    \n",
    "(\"mu meets other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 2 * x ** (2 - a - a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a)), # nu, nu'\n",
    " 15.1, 0.09, 1, 0.2, 0.01),\n",
    "\n",
    "(\"mu and nu do not meet other petal curves\", # then there exists omega meeting a petal curve other than (beta and gamma), and filaments \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 4 * x ** (1 + a + a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)) # mu, mu', nu, nu'\n",
    " - 2 * x ** (1 + a + a + c) * (1 - x ** a) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * a - c) - x ** (1 - 2 * a - 2 * a)), # omega, omega'\n",
    " 20.8, 0.129, 1, 0.29, 0.05),\n",
    "\n",
    "# If mu meets gamma, nu does not meet gamma\n",
    "# then there exists omega exiting gamma at the same vertex as mu\n",
    "# We can assume omega does not meet beta\n",
    "\n",
    "(\"mu and nu and omega meet other petal curves, there is a proper nonempty subset of petal curves met by mu and nu and omega\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 2 * x ** (2 - a - a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a)), # omega, omega'\n",
    " 15, 0.08, 1, 0.18, 0.01),\n",
    "\n",
    "(\"mu and nu and omega meet other petal curves, there is a proper nonempty subset of petal curves met by nu and omega but not mu\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 2 * x ** (2 - a - a) * (1 - x ** (1 - 2 * a - 2 * a - c) - x ** (1 - 2 * a - 2 * a)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a)), # omega, omega'\n",
    " 16, 0.08, 1, 0.38, 0.01),\n",
    "\n",
    "(\"mu and nu and omega meet other petal curves, there is a proper nonempty subset of petal curves met by mu and nu but not omega\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c) - x ** (1 - 2 * a - 2 * b)), # omega, omega'\n",
    " 15.7, 0.08, 0.08, 0.25, 0.01),\n",
    "\n",
    "(\"mu and omega meet other petal curves, nu does not meet other petal curves, there is a proper nonempty subset of petal curves met by mu and omega\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)), # omega, omega'\n",
    " 16.8, 0.11, 0.08, 0.19, 0.01),\n",
    "    \n",
    "(\"mu and omega meet other petal curves, nu does not meet other petal curves, there is no proper nonempty subset of petal curves met by mu and omega\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c) - x ** (1 - 2 * a - 2 * b)), # omega, omega'\n",
    " 17.5, 0.1, 0.08, 0.26, 0.01),\n",
    "\n",
    "(\"mu meets other petal curves, nu and omega do not meet other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 2 * x ** (2 - a - a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a)) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)) # nu, nu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)), # omega, omega'\n",
    " 18.5, 0.11, 1, 0.19, 0.01),\n",
    "\n",
    "(\"mu does not meet other petal curves, omega meets other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)), # omega, omega'\n",
    " 18.1, 0.11, 0.13, 0.22, 0.01),\n",
    "\n",
    "(\"mu and nu and omega do not meet other petal curves\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 2 * x ** (1 + a + a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)) # mu, mu'\n",
    " - 4 * x ** (2 - a - 2 * a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)) # nu, nu'\n",
    " - 2 * x ** (1 + a + a + c) * (1 - x ** a) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * a - c) - x ** (1 - 2 * a - 2 * a)), # omega, omega'\n",
    " 17.4, 0.12, 1, 0.31, 0.05),\n",
    "\n",
    "# If mu and nu meet beta but not gamma, omega and chi meet gamma but not beta\n",
    "\n",
    "(\"mu and nu and omega and chi do not meet delta\", # then there exists upsilon meeting delta and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * a - b)) - x ** c) \n",
    " - 8 * x ** (2 - a - 2 * a - c) * (1 - x ** a) * ((1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * a - b)) - x ** c) # mu, mu', nu, nu', omega, omega', chi, chi'\n",
    " - 2 * x ** (2 - 2 * a - 2 * a) * (1 - x ** a) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon'\n",
    " 16.9, 0.06, 0.37, 0.34, 0.01),\n",
    "    \n",
    "(\"mu meets delta, nu and omega and chi do not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * ((1 - x ** (1/2 - a - b)) ** 2 - x ** c) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * ((1 - x ** (1/2 - a - b)) ** 2) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * ((1 - x ** (1/2 - a - b)) ** 2 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * ((1 - x ** (1/2 - a - b)) ** 2 - x ** c) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * ((1 - x ** (1/2 - a - b)) ** 2 - x ** c), # chi, chi'\n",
    " 17.1, 0.07, 0.07, 0.42, 0.01),\n",
    "\n",
    "(\"mu and omega meet delta, nu and chi do not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * ((1 - x ** (1/2 - a - a)) ** 2 - x ** c) \n",
    " - 4 * x ** (2 - a - 2 * a) * (1 - x ** a) * ((1 - x ** (1/2 - a - a)) ** 2) # mu, mu', nu, nu'\n",
    " - 4 * x ** (2 - a - 2 * a - c) * (1 - x ** a) * ((1 - x ** (1/2 - a - a)) ** 2 - x ** c), # omega, omega', chi, chi'\n",
    " 16.8, 0.07, 1, 0.5, 0.01),\n",
    "\n",
    "(\"mu and nu meet delta, omega and chi do not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * ((1 - x ** (1/2 - a - b)) ** 2 - x ** c) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * ((1 - x ** (1/2 - a - b)) ** 2) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * ((1 - x ** (1/2 - a - b)) ** 2) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * ((1 - x ** (1/2 - a - b)) ** 2 - x ** c) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * ((1 - x ** (1/2 - a - b)) ** 2 - x ** c), # chi, chi'\n",
    " 16.6, 0.06, 0.09, 0.53, 0.01),\n",
    "    \n",
    "(\"mu and nu and omega meet delta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * ((1 - x ** (1/2 - a - b)) ** 2 - x ** c) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * ((1 - x ** (1/2 - a - b)) ** 2) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * ((1 - x ** (1/2 - a - b)) ** 2) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * ((1 - x ** (1/2 - a - b)) ** 2) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * ((1 - x ** (1/2 - a - b)) ** 2 - x ** c), # chi, chi'\n",
    " 15.2, 0.06, 0.09, 0.66, 0.01),\n",
    "\n",
    "# # If mu and nu and omega and chi meet delta\n",
    "# # let epsilon be one of the petal curves met by delta\n",
    "    \n",
    "(\"mu and nu and omega and chi do not meet epsilon\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 8 * x ** (2 - a - 2 * a - c) * (1 - x ** a) * (1 - x ** c), # mu, mu', nu, nu', omega, omega', chi, chi'\n",
    " 16.7, 0.05, 1, 0.14, 0.01),\n",
    "\n",
    "(\"chi meets epsilon, mu and nu and omega do not meet epsilon\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 17.2, 0.05, 0.06, 0.19, 0.01),\n",
    "\n",
    "(\"omega and chi meet epsilon, mu and nu do not meet epsilon\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 17.1, 0.06, 0.05, 0.25, 0.01),\n",
    "\n",
    "(\"nu and chi meet epsilon, mu and omega do not meet epsilon\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 17.1, 0.06, 0.06, 0.24, 0.01),\n",
    "\n",
    "(\"nu and omega and chi meet epsilon, mu does not meet epsilon\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)), # omega, omega', chi, chi'\n",
    " 16.3, 0.06, 0.05, 0.33, 0.01),\n",
    "    \n",
    "(\"mu and nu and omega and chi meet all petal curves met by delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - 2 * x ** (1/2 - a - a)) \n",
    " - 8 * x ** (2 - a - a) * (1 - x ** a), # mu, mu', nu, nu', omega, omega', chi, chi'\n",
    " 15.9, 0.05, 1, 1, 0.01),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "id": "579a9ad7-1f62-4bcf-b160-4f1c330b7745",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating mu meets other petal curves: -2*x**(2 - 2*a)*(-x**c - x**(1 - 4*a) + 1) - 2*x**(2 - 2*a)*(-x**c - x**(-4*a - c + 1) + 1) + (1 - x)*(1 - x**a)**2*(-x**c - x**(-4*a - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.1357699607505 within margin of 0.01, attained around a=0.09, b=1, c=0.2, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu do not meet other petal curves: -4*x**(2*a + 1)*(-x**c - x**(-4*a - c + 1) + 1) - 2*x**(2*a + c + 1)*(1 - x**a)**2*(-x**(1 - 4*a) - x**(-4*a - c + 1) + 1) + (1 - x)*(1 - x**a)**2*(-x**c - x**(-4*a - c + 1) + 1) ...\n",
      "The minimum PF zero is 20.9075399316982 within margin of 0.05, attained around a=0.12853125, b=1, c=0.28531250000000014, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega meet other petal curves, there is a proper nonempty subset of petal curves met by mu and nu and omega: -4*x**(2 - 3*a)*(1 - x**a)*(-x**c - x**(1 - 4*a) + 1) - 2*x**(2 - 2*a)*(-x**c - x**(1 - 4*a) + 1) + (1 - x)*(1 - x**a)**2*(-x**c - x**(-4*a - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.0928189832904 within margin of 0.01, attained around a=0.07812500000000001, b=1, c=0.18437499999999996, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega meet other petal curves, there is a proper nonempty subset of petal curves met by nu and omega but not mu: -4*x**(2 - 3*a)*(1 - x**a)*(-x**c - x**(1 - 4*a) + 1) - 2*x**(2 - 2*a)*(-x**(1 - 4*a) - x**(-4*a - c + 1) + 1) + (1 - x)*(1 - x**a)**2*(-x**c - x**(-4*a - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.0206784996412 within margin of 0.01, attained around a=0.08062500000000002, b=1, c=0.3775, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega meet other petal curves, there is a proper nonempty subset of petal curves met by mu and nu but not omega: -2*x**(-2*a - b + 2)*(1 - x**a)*(-x**(-2*a - 2*b + 1) - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b + 2)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - b + 2)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.7375219511831 within margin of 0.01, attained around a=0.07625, b=0.083125, c=0.25249999999999995, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and omega meet other petal curves, nu does not meet other petal curves, there is a proper nonempty subset of petal curves met by mu and omega: -2*x**(a + 1)*(1 - x**b)*(-x**c - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-2*a - b + 2)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - b + 2)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.8614247891162 within margin of 0.01, attained around a=0.10562500000000001, b=0.07749999999999999, c=0.18562499999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and omega meet other petal curves, nu does not meet other petal curves, there is no proper nonempty subset of petal curves met by mu and omega: -2*x**(a + 1)*(1 - x**b)*(-x**c - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-2*a - b + 2)*(1 - x**a)*(-x**(-2*a - 2*b + 1) - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - b + 2)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 17.5362102300234 within margin of 0.01, attained around a=0.1040625, b=0.08312500000000002, c=0.26374999999999993, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets other petal curves, nu and omega do not meet other petal curves: -2*x**(2 - 2*a)*(-x**c - x**(1 - 4*a) + 1) - 4*x**(a + 1)*(1 - x**a)*(-x**c - x**(-4*a - c + 1) + 1) + (1 - x)*(1 - x**a)**2*(-x**c - x**(-4*a - c + 1) + 1) ...\n",
      "The minimum PF zero is 18.6034530763962 within margin of 0.01, attained around a=0.10640624999999998, b=1, c=0.19343749999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu does not meet other petal curves, omega meets other petal curves: -2*x**(-2*a - b + 2)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - 2*b + 2)*(1 - x**b)*(-x**c - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(a + b + 1)*(-x**c - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 18.1850475070162 within margin of 0.01, attained around a=0.105, b=0.13, c=0.215, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega do not meet other petal curves: -4*x**(2 - 3*a)*(1 - x**a)*(-x**c - x**(-4*a - c + 1) + 1) - 2*x**(2*a + 1)*(-x**c - x**(-4*a - c + 1) + 1) - 2*x**(2*a + c + 1)*(1 - x**a)**2*(-x**(1 - 4*a) - x**(-4*a - c + 1) + 1) + (1 - x)*(1 - x**a)**2*(-x**c - x**(-4*a - c + 1) + 1) ...\n",
      "The minimum PF zero is 17.4805826213323 within margin of 0.05, attained around a=0.12, b=1, c=0.31, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega and chi do not meet delta: -2*x**(2 - 4*a)*(1 - x**a)**2*(1 - x**b) - 8*x**(-3*a - c + 2)*(1 - x**a)*(-x**c + (1 - x**b)*(1 - x**(-4*a - b + 1))) + (1 - x)*(1 - x**a)**2*(-x**c + (1 - x**b)*(1 - x**(-4*a - b + 1))) ...\n",
      "The minimum PF zero is 16.9335965426741 within margin of 0.01, attained around a=0.0559375, b=0.37, c=0.34187500000000004, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets delta, nu and omega and chi do not meet delta: -2*x**(-a - 2*b + 2)*(1 - x**b)*(1 - x**(-a - b + 0.5))**2 - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(-x**c + (1 - x**(-a - b + 0.5))**2) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(-x**c + (1 - x**(-a - b + 0.5))**2) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c + (1 - x**(-a - b + 0.5))**2) ...\n",
      "The minimum PF zero is 17.1300364916569 within margin of 0.01, attained around a=0.06984375000000002, b=0.0678125, c=0.4212499999999999, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and omega meet delta, nu and chi do not meet delta: -4*x**(2 - 3*a)*(1 - x**a)*(1 - x**(0.5 - 2*a))**2 - 4*x**(-3*a - c + 2)*(1 - x**a)*(-x**c + (1 - x**(0.5 - 2*a))**2) + (1 - x)*(1 - x**a)**2*(-x**c + (1 - x**(0.5 - 2*a))**2) ...\n",
      "The minimum PF zero is 16.8139369091757 within margin of 0.01, attained around a=0.07234375000000001, b=1, c=0.4978125, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu meet delta, omega and chi do not meet delta: -4*x**(-a - 2*b + 2)*(1 - x**b)*(1 - x**(-a - b + 0.5))**2 - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(-x**c + (1 - x**(-a - b + 0.5))**2) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c + (1 - x**(-a - b + 0.5))**2) ...\n",
      "The minimum PF zero is 16.6765071290278 within margin of 0.01, attained around a=0.061875, b=0.08562499999999999, c=0.5287499999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega meet delta, chi does not meet delta: -2*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**(-a - b + 0.5))**2 - 4*x**(-a - 2*b + 2)*(1 - x**b)*(1 - x**(-a - b + 0.5))**2 - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(-x**c + (1 - x**(-a - b + 0.5))**2) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c + (1 - x**(-a - b + 0.5))**2) ...\n",
      "The minimum PF zero is 15.2643964241800 within margin of 0.01, attained around a=0.0640625, b=0.0940625, c=0.6599999999999999, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega and chi do not meet epsilon: -8*x**(-3*a - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)**2*(-x**c - x**(-4*a - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.7478074546447 within margin of 0.01, attained around a=0.049687499999999996, b=1, c=0.13874999999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating chi meets epsilon, mu and nu and omega do not meet epsilon: -2*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 17.3027834740676 within margin of 0.01, attained around a=0.05374999999999999, b=0.0553125, c=0.19124999999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi meet epsilon, mu and nu do not meet epsilon: -4*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 17.1601565615666 within margin of 0.01, attained around a=0.0615625, b=0.05281249999999999, c=0.25312499999999993, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu and chi meet epsilon, mu and omega do not meet epsilon: -2*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 17.1933907812141 within margin of 0.01, attained around a=0.056875, b=0.056875, c=0.24374999999999997, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu and omega and chi meet epsilon, mu does not meet epsilon: -4*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.3893903221464 within margin of 0.01, attained around a=0.06375000000000001, b=0.05124999999999999, c=0.32562499999999994, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega and chi meet all petal curves met by delta: -8*x**(2 - 2*a)*(1 - x**a) + (1 - x)*(1 - x**a)**2*(1 - 2*x**(0.5 - 2*a)) ...\n",
      "The minimum PF zero is 15.9676054816748 within margin of 0.01, attained around a=0.054374999999999986, b=1, c=1, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start, margin_x) in enumerate(Lemma_A_8_3):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, margin_x = margin_x, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.005, b_range = 0.005, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "id": "f027c1a0-5cfb-4a2c-9088-4c4dc98da8a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_4_1 = [\n",
    "# Let mu be a curve that exits delta at the same vertex as epsilon\n",
    "# If mu meets eta\n",
    "\n",
    "(\"mu meets beta and gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 2 * x ** (2 - a - a) * (1 - x ** (1 - 2 * a - 2 * a - c)), # mu, mu'\n",
    " 21.9, 0.07, 1, 0.38),\n",
    "\n",
    "# # If mu meets beta but not gamma\n",
    "# # then there exists nu, omega exiting gamma at the same vertex\n",
    "    \n",
    "(\"omega meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega'\n",
    " 16.4, 0.09, 0.05, 0.38),\n",
    "\n",
    "(\"nu and omega do not meet beta, omega meets delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega'\n",
    " 14.9, 0.05, 0.04, 0.44),\n",
    "\n",
    "(\"nu and omega do not meet beta, nu and omega do not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega'\n",
    " 16.7, 0.06, 0.06, 0.37),\n",
    "\n",
    "# # If mu does not meet beta nor gamma\n",
    "# # let nu and omega be curves that exit beta at the same vertex\n",
    "\n",
    "(\"nu meets gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * a - c))\n",
    " - 2 * x ** (2 - 2 * a - 2 * a) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * a - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - a) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * a - c))\n",
    " - 2 * x ** (2 - a - a) * (1 - x ** a) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * a - c)), \n",
    " 17.4, 0.06, 1, 0.39),\n",
    "    \n",
    "(\"nu and omega do not meet gamma\", # then there exists curves chi and psi meeting gamma and filaments, we can assume chi and psi do not meet beta\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * a - c))\n",
    " - 2 * x ** (2 - 2 * a - 2 * a) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * a - c)) # mu, mu'\n",
    " - 8 * x ** (2 - a - a) * (1 - x ** a) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * a - c)), \n",
    " 15.8, 0.05, 1, 0.43),\n",
    "\n",
    "# If mu does not meet eta\n",
    "# let nu be a curve that exits eta at the same vertex as theta\n",
    "# We can assume nu does not meet delta\n",
    "    \n",
    "(\"mu meets beta and gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** c), # nu, nu'\n",
    " 21.7, 0.083, 0.083, 0.404),\n",
    "\n",
    "(\"mu meets beta but not gamma, nu meets gamma but not beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - 2 * x ** c), # nu, nu'\n",
    " 19.6, 0.06, 0.06, 0.37),\n",
    "\n",
    "(\"mu meets beta but not gamma, nu meets beta but not gamma\", # then there exists omega meeting gamma and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - 2 * x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega'\n",
    " 16.9, 0.11, 0.02, 0.37),\n",
    "\n",
    "# # If mu meets beta but not gamma, nu does not meet beta nor gamma\n",
    "# # then there exists omega exiting gamma at the same vertex as mu\n",
    "\n",
    "(\"omega meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b - c) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega'\n",
    " 17, 0.1, 0.05, 0.39),\n",
    "\n",
    "(\"omega does not meet beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b - c) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - 2 * x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega'\n",
    " 14.5, 0.07, 0.03, 0.45),\n",
    "\n",
    "# # If mu and nu do not meet beta nor gamma\n",
    "# # then there exists omega meeting beta and filaments\n",
    "    \n",
    "(\"omega meets gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - 2 * x ** (1/2 - a - a)) * (1 - 2 * x ** (1/2 - a - a)) \n",
    " - 4 * x ** (3/2 - a - a) * (1 - x ** a) * (1 - x ** a) * (1 - 2 * x ** (1/2 - a - a)) # mu, mu', nu, nu'\n",
    " - 2 * x ** (1 + a + a) * (1 - 2 * x ** (1/2 - a - a)) * (1 - 2 * x ** (1/2 - a - a)), # omega, omega'\n",
    " 22.7, 0.11, 1, 1),\n",
    "\n",
    "(\"omega does not meet gamma\", # then there exists chi meeting and filaments, we can assume chi does not meet beta\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - 2 * x ** (1/2 - a - a)) * (1 - 2 * x ** (1/2 - a - a)) \n",
    " - 4 * x ** (3/2 - a - a) * (1 - x ** a) * (1 - x ** a) * (1 - 2 * x ** (1/2 - a - a)) # mu, mu', nu, nu'\n",
    " - 4 * x ** (1 + a) * (1 - x ** a) * (1 - 2 * x ** (1/2 - a - a)) * (1 - 2 * x ** (1/2 - a - a)), # omega, omega', chi, chi'\n",
    " 20.2, 0.09, 1, 1),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "id": "742517dd-b9b9-45b7-8bbe-e36b31404a89",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating mu meets beta and gamma: -2*x**(2 - 2*a)*(1 - x**(-4*a - c + 1)) + (1 - x)*(1 - x**a)**2*(1 - 2*x**c)*(1 - 2*x**(-4*a - c + 1)) ...\n",
      "The minimum PF zero is 21.9698021010332 within margin of 0.01, attained around a=0.06812499999999999, b=1, c=0.3793749999999999, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta: -2*x**(-a - 2*b + 2)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b + 2)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.4690167247758 within margin of 0.01, attained around a=0.08843749999999997, b=0.046875, c=0.37625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu and omega do not meet beta, omega meets delta: -2*x**(-2*a - b + 2)*(1 - x**a)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.9280841850515 within margin of 0.01, attained around a=0.05312499999999999, b=0.036875000000000005, c=0.44250000000000006, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu and omega do not meet beta, nu and omega do not meet delta: -2*x**(-a - 2*b + 2)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.7619142126092 within margin of 0.01, attained around a=0.058125, b=0.055, c=0.3737499999999999, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma: -2*x**(2 - 4*a)*(1 - x**a)*(1 - x**(-4*a - c + 1)) - 2*x**(2 - 2*a)*(1 - x**a)*(1 - 2*x**c)*(1 - 2*x**(-4*a - c + 1)) - 2*x**(2 - 2*a)*(1 - 2*x**c)*(1 - 2*x**(-4*a - c + 1)) + (1 - x)*(1 - x**a)**2*(1 - 2*x**c)*(1 - 2*x**(-4*a - c + 1)) ...\n",
      "The minimum PF zero is 17.4542429223425 within margin of 0.01, attained around a=0.061093750000000016, b=1, c=0.39218749999999997, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu and omega do not meet gamma: -2*x**(2 - 4*a)*(1 - x**a)*(1 - x**(-4*a - c + 1)) - 8*x**(2 - 2*a)*(1 - x**a)*(1 - 2*x**c)*(1 - 2*x**(-4*a - c + 1)) + (1 - x)*(1 - x**a)**2*(1 - 2*x**c)*(1 - 2*x**(-4*a - c + 1)) ...\n",
      "The minimum PF zero is 15.8740471304428 within margin of 0.01, attained around a=0.046250000000000006, b=1, c=0.42499999999999993, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets beta and gamma: -2*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - 2*x**c) - 2*x**(a + b + c + 1)*(1 - 2*x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 21.7460673067725 within margin of 0.01, attained around a=0.08268750000000002, b=0.0826875, c=0.4033750000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets beta but not gamma, nu meets gamma but not beta: -2*x**(a + c + 1)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - 2*x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 19.6001782449481 within margin of 0.01, attained around a=0.063125, b=0.063125, c=0.37375, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets beta but not gamma, nu meets beta but not gamma: -2*x**(-a - b + 2)*(1 - x**a)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(a + c + 1)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - 2*x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.9575799443571 within margin of 0.01, attained around a=0.11249999999999999, b=0.021250000000000005, c=0.3662500000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta: -2*x**(-a - b + 2)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(a + c + 1)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - 2*b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - 2*x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.0696080992191 within margin of 0.01, attained around a=0.1, b=0.045000000000000005, c=0.385, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet beta: -2*x**(-2*a - b + 2)*(1 - x**a)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(a + c + 1)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - 2*b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - 2*x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.5999905100873 within margin of 0.01, attained around a=0.07093750000000001, b=0.02843749999999999, c=0.45312500000000006, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma: -4*x**(1.5 - 2*a)*(1 - x**a)**2*(1 - 2*x**(0.5 - 2*a)) - 2*x**(2*a + 1)*(1 - 2*x**(0.5 - 2*a))**2 + (1 - x)*(1 - x**a)**2*(1 - 2*x**(0.5 - 2*a))**2 ...\n",
      "The minimum PF zero is 22.7163231848671 within margin of 0.01, attained around a=0.105625, b=1, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet gamma: -4*x**(1.5 - 2*a)*(1 - x**a)**2*(1 - 2*x**(0.5 - 2*a)) - 4*x**(a + 1)*(1 - x**a)*(1 - 2*x**(0.5 - 2*a))**2 + (1 - x)*(1 - x**a)**2*(1 - 2*x**(0.5 - 2*a))**2 ...\n",
      "The minimum PF zero is 20.2989579145645 within margin of 0.01, attained around a=0.09, b=1, c=1, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_8_4_1):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.005, b_range = 0.005, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "id": "74e44f35-1ec5-43ef-a06b-6d4825bf539e",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_4_2 = [\n",
    "    \n",
    "# Let mu be a curve that meets eta and filaments\n",
    "\n",
    "(\"mu meets beta and gamma and delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 2 * x ** (2 - a - a), # mu, mu'\n",
    " 18.4, 0.09, 1, 0.21, 1),\n",
    "\n",
    "# If mu meet beta and gamma but not delta\n",
    "# then there exists nu and omega meeting delta and filaments\n",
    "\n",
    "(\"nu meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega'\n",
    " 15.6, 0.12, 0.09, 0.08, 1),\n",
    "    \n",
    "(\"nu and omega do not meet beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 4 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # nu, nu', omega, omega'\n",
    " 14.5, 0.09, 0.1, 0.07, 1),\n",
    "\n",
    "# If mu meets beta and delta but not gamma\n",
    "# let nu be a curve exiting beta at the same vertex as mu\n",
    "\n",
    "# # If nu meets theta\n",
    "# # we can assume nu does not meet gamma\n",
    "\n",
    "# # # If nu meets delta\n",
    "# # # then there exists omega and chi meeting gamma and filaments\n",
    "    \n",
    "(\"omega meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 16.2, 0.12, 0.05, 0.21, 1),\n",
    "    \n",
    "(\"omega and chi do not meet beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu', nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega', chi, chi'\n",
    " 14.6, 0.08, 0.04, 0.25, 1),\n",
    "\n",
    "# # # If nu does not meet delta\n",
    "# # # then there exists omega exiting delta at the same vertex as mu, chi meeting gamma and filaments\n",
    "    \n",
    "(\"omega meets gamma, chi meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # chi, chi' \n",
    " 16.5, 0.11, 0.06, 0.18, 1),\n",
    "    \n",
    "(\"omega meets gamma, chi does not meet beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 14.9, 0.09, 0.05, 0.2, 1),\n",
    "\n",
    "(\"omega does not meet gamma, chi meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 15.2, 0.13, 0.05, 0.15, 1),\n",
    "\n",
    "(\"omega does not meet gamma, chi does not meet beta, chi meets delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 14.7, 0.08, 0.04, 0.22, 1),\n",
    "    \n",
    "(\"omega does not meet gamma, chi does not meet beta and delta\", # then there exists upsilon exiting gamma at the same vertex as chi, we can assume upsilon does not meet beta and delta\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 4 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # chi, chi', upsilon, upsilon'\n",
    " 15.2, 0.09, 0.05, 0.14, 1),\n",
    "    \n",
    "# # If nu does not meet theta\n",
    "\n",
    "(\"nu meets gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - b - d) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # nu, nu'\n",
    " 17, 0.14, 0.07, 0.2, 0.34),\n",
    "\n",
    "(\"nu meets delta but not gamma\", # then there exists omega, chi meeting gamma and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - d) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # omega, omega', chi, chi'\n",
    " 14.6, 0.12, 0.04, 0.34, 0.45),\n",
    "\n",
    "# # # If nu does not meet gamma and delta\n",
    "# # # then there exists omega exiting delta at the same vertex as mu\n",
    "    \n",
    "(\"omega meets gamma\", # then there exists chi exiting gamma at same vertex as omega\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c - d) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 15.6, 0.12, 0.05, 0.23, 0.4),\n",
    "\n",
    "(\"omega does not meet gamma\", # then there exists chi, upsilon meeting gamma and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c - d) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 4 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # chi, chi', upsilon, upsilon'\n",
    " 14.8, 0.13, 0.04, 0.2, 0.42),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "id": "adfbb4e5-e14a-40a0-8b0b-98215aa27ab4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating mu meets beta and gamma and delta: -2*x**(2 - 2*a) + (1 - x)*(1 - x**a)**2*(1 - x**c)*(1 - 2*x**(-4*a - c + 1)) ...\n",
      "The minimum PF zero is 18.4540607836549 within margin of 0.01, attained around a=0.08749999999999998, b=1, c=0.20625000000000002, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets beta: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b + 2)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.6108743195992 within margin of 0.01, attained around a=0.12000000000000001, b=0.08937499999999998, c=0.08375000000000002, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating nu and omega do not meet beta: -4*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.5290516916018 within margin of 0.01, attained around a=0.09343749999999995, b=0.10312500000000001, c=0.066875, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta: -4*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b + 2)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.2451868391538 within margin of 0.01, attained around a=0.11499999999999999, b=0.0509375, c=0.20968749999999997, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi do not meet beta: -4*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 4*x**(-a - 2*b + 2)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.6400515697588 within margin of 0.01, attained around a=0.08062500000000002, b=0.03937500000000001, c=0.250625, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma, chi meets beta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b + 2)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.5039092623480 within margin of 0.01, attained around a=0.11250000000000002, b=0.061875, c=0.179375, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma, chi does not meet beta: -2*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.9709998868449 within margin of 0.01, attained around a=0.08687499999999998, b=0.05, c=0.2034375, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet gamma, chi meets beta: -2*x**(-a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.2132296329115 within margin of 0.01, attained around a=0.1303125, b=0.0490625, c=0.15249999999999997, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet gamma, chi does not meet beta, chi meets delta: -2*x**(-2*a - b + 2)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.7287090031295 within margin of 0.01, attained around a=0.08156250000000001, b=0.04312500000000001, c=0.2246875, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet gamma, chi does not meet beta and delta: -2*x**(-a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.2526290344826 within margin of 0.01, attained around a=0.08625, b=0.052500000000000005, c=0.14000000000000004, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b - d + 2)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 17.0330726943950 within margin of 0.01, attained around a=0.13874999999999998, b=0.07374999999999998, c=0.20406249999999998, d=0.344375 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not gamma: -2*x**(-a - 2*b + 2)*(1 - x**b) - 4*x**(-a - b + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - d + 2)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 14.6203533422569 within margin of 0.01, attained around a=0.115625, b=0.04, c=0.344375, d=0.4468750000000001 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - b + 2)*(1 - x**a)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - c - d + 2)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.6242647149674 within margin of 0.01, attained around a=0.12468749999999998, b=0.050624999999999996, c=0.23375, d=0.4015625000000001 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet gamma: -2*x**(-a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 4*x**(-a - b + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - c - d + 2)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 14.8855263562228 within margin of 0.01, attained around a=0.13281249999999994, b=0.04312500000000001, c=0.1959375, d=0.4209374999999999 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start, d_start) in enumerate(Lemma_A_8_4_2):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, d_start = d_start, a_range = 0.01, b_range = 0.01, c_range = 0.01, d_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "id": "347ba7ec-83cd-4ec6-8562-2fcfdb126468",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_4_3 = [\n",
    "\n",
    "# If mu meets beta but not gamma and delta\n",
    "# let nu be a curve exiting beta at the same vertex as mu\n",
    "    \n",
    "# # If nu meets theta\n",
    "# # we can assume nu does not meet gamma\n",
    "\n",
    "# # # If nu meets delta\n",
    "# # # then there exists omega and chi meeting gamma and filaments\n",
    "\n",
    "(\"omega meets beta and delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega'\n",
    " 17.6, 0.12, 0.06, 0.22, 1),\n",
    "\n",
    "(\"omega meets beta but not delta, chi meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 17.4, 0.14, 0.07, 0.11, 1),\n",
    "    \n",
    "(\"omega meets beta but not delta, chi does not meet beta and theta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c - d) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 19.3, 0.11, 0.08, 0.11, 0.4),\n",
    "\n",
    "(\"omega meets beta but not delta, chi does not meet beta, chi meets theta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** c), # chi, chi'\n",
    " 17.1, 0.11, 0.07, 0.11, 1),\n",
    "\n",
    "# # # We can now assume that omega does not meet beta, similarly chi does not meet beta\n",
    "    \n",
    "(\"omega and chi meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega', chi, chi'\n",
    " 16.1, 0.07, 0.05, 0.23, 1),   \n",
    "\n",
    "(\"omega meets delta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 15.8, 0.08, 0.06, 0.19, 1),   \n",
    "\n",
    "(\"omega and chi do not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c))  \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega', chi, chi'\n",
    " 14.9, 0.09, 0.05, 0.13, 1),\n",
    "    \n",
    "# # # If nu does not meet delta\n",
    "# # # then there exists omega and chi meeting gamma and filaments\n",
    "\n",
    "(\"omega meets beta and delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega'\n",
    " 17, 0.13, 0.07, 0.16, 1), \n",
    "\n",
    "(\"omega meets beta but not delta, chi meets beta\", # then there exists upsilon meeting delta and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # chi, chi'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # upsilon, upsilon'\n",
    " 15.2, 0.15, 0.09, 0.05, 1),\n",
    "\n",
    "(\"omega meets beta but not delta, chi does not meet beta and theta\", # then there exists upsilon meeting delta and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c - d) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # chi, chi'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # upsilon, upsilon'\n",
    " 16.4, 0.11, 0.1, 0.04, 0.38),\n",
    "\n",
    "(\"omega meets beta but not delta, chi does not meet beta, chi meets theta\", # then there exists upsilon meeting delta and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** c) # chi, chi'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # upsilon, upsilon'\n",
    " 14.9, 0.11, 0.09, 0.05, 1),\n",
    "\n",
    "(\"omega and chi meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu', nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # omega, omega', chi, chi'\n",
    " 15.5, 0.07, 0.07, 0.16, 1),   \n",
    "\n",
    "(\"omega meets delta, chi does not meet delta\", # then there exists upsilon meeting delta and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) # chi, chi'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)), # upsilon, upsilon'\n",
    " 14.9, 0.07, 0.07, 0.13, 1),   \n",
    "\n",
    "# # # # If omega and chi do not meet delta\n",
    "# # # # then there exists upsilon, psi meeting delta and filaments\n",
    "    \n",
    "(\"omega does not meet theta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c - d) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # chi, chi'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # upsilon, upsilon', psi, psi' \n",
    " 16.1, 0.07, 0.07, 0.07, 0.38),\n",
    "\n",
    "(\"upsilon does not meet theta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu', nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b - d) * (1 - x ** a) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # upsilon, upsilon'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # psi, psi'\n",
    "15.5, 0.07, 0.05, 0.11, 0.44),\n",
    "    \n",
    "(\"omega and chi and upsilon and psi meet theta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu', nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon', psi, psi'\n",
    " 15, 0.05, 0.05, 0.07, 1),\n",
    "\n",
    "# # If nu does not meet theta\n",
    "\n",
    "(\"nu meets gamma\", # then there exists omega meeting delta and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - b - d) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # omega, omega'\n",
    " 14.9, 0.15, 0.09, 0.06, 0.29),\n",
    "\n",
    "# # # If nu meets delta\n",
    "# # # then there exists omega and chi meeting gamma and filaments\n",
    "    \n",
    "(\"omega meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - d) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) , # chi, chi'\n",
    " 16.1, 0.16, 0.06, 0.17, 0.35),\n",
    "\n",
    "(\"omega meets delta but not beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - d) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) , # chi, chi'\n",
    " 16.1, 0.11, 0.05, 0.24, 0.38),\n",
    "\n",
    "(\"omega and chi do not meet beta and delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - d) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  # nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # omega, omega', chi, chi'\n",
    " 16.3, 0.11, 0.06, 0.14, 0.28),\n",
    "    \n",
    "# # # If nu does not meet delta\n",
    "# # # then there exists omega and chi meeting gamma and filaments\n",
    "\n",
    "(\"omega meets beta and delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c - d) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) , # chi, chi'\n",
    " 17.6, 0.16, 0.08, 0.17, 0.4),\n",
    "\n",
    "(\"omega meets delta but not beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c - d) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) , # chi, chi'\n",
    " 15.2, 0.1, 0.07, 0.14, 0.36),\n",
    "\n",
    "# # # We can now assume that omega and chi do not meet delta\n",
    "# # # then there exists upsilon and psi meeting delta and filaments\n",
    "# # # We can assume upsilon and psi do not meet gamma\n",
    "    \n",
    "(\"omega meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c - d) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  # nu, nu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  # omega, omega'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # chi, chi'\n",
    " - 4 * x ** (2 - a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # upsilon, upsilon', psi, psi'\n",
    " 15.8, 0.15, 0.07, 0.07, 0.37),\n",
    "\n",
    "# # # We can now assume that omega and chi do not meet beta\n",
    "    \n",
    "(\"omega and chi do not meet beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  \n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c - d) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c))  # nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # upsilon, upsilon', psi, psi'\n",
    " 14.6, 0.1, 0.06, 0.07, 0.34),\n",
    "\n",
    "# We can now assume that mu does not meet beta\n",
    "# similarly mu does not meet gamma\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "id": "041b2f07-8712-414a-bd08-51f93a67e1bd",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating omega meets beta and delta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.6116808161958 within margin of 0.01, attained around a=0.12187500000000002, b=0.0596875, c=0.216875, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta but not delta, chi meets beta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.4524959104342 within margin of 0.01, attained around a=0.14125, b=0.06624999999999999, c=0.11062500000000001, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta but not delta, chi does not meet beta and theta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-2*a - b - c - d + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 19.3577929939683 within margin of 0.01, attained around a=0.113125, b=0.08156250000000001, c=0.11000000000000003, d=0.40562500000000007 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta but not delta, chi does not meet beta, chi meets theta: -2*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.1694099455036 within margin of 0.01, attained around a=0.11250000000000002, b=0.06625, c=0.10812500000000001, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi meet delta: -4*x**(-2*a - b + 2)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.1237717423345 within margin of 0.01, attained around a=0.07375, b=0.054374999999999986, c=0.23250000000000007, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta, chi does not meet delta: -2*x**(-2*a - b + 2)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.8186882126404 within margin of 0.01, attained around a=0.07812500000000001, b=0.058124999999999996, c=0.188125, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi do not meet delta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.9401852528490 within margin of 0.01, attained around a=0.089375, b=0.05312499999999999, c=0.1321875, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta and delta: -2*x**(-a - b + 2)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.1081740212491 within margin of 0.01, attained around a=0.13218750000000004, b=0.07281249999999997, c=0.164375, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta but not delta, chi meets beta: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b + 2)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.2780848472013 within margin of 0.01, attained around a=0.14749999999999996, b=0.08562499999999999, c=0.04875, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta but not delta, chi does not meet beta and theta: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-2*a - b - c - d + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.4260073669170 within margin of 0.01, attained around a=0.11250000000000002, b=0.095625, c=0.041249999999999995, d=0.3837499999999999 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta but not delta, chi does not meet beta, chi meets theta: -2*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.9148700324287 within margin of 0.01, attained around a=0.10875000000000001, b=0.08499999999999999, c=0.045625, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi meet delta: -4*x**(-2*a - b + 2)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.5235892965731 within margin of 0.01, attained around a=0.07187500000000001, b=0.07187500000000001, c=0.16187500000000005, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta, chi does not meet delta: -2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b + 2)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.0017881751587 within margin of 0.01, attained around a=0.07125000000000001, b=0.07125000000000001, c=0.13062500000000005, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet theta: -4*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-2*a - b - c - d + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.1763694931861 within margin of 0.01, attained around a=0.070625, b=0.06843750000000001, c=0.06968750000000001, d=0.37687500000000007 within margin of 0.001\n",
      "\n",
      "Evaluating upsilon does not meet theta: -2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-2*a - 2*b - d + 2)*(1 - x**a)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.6016486440773 within margin of 0.01, attained around a=0.07187500000000001, b=0.052500000000000005, c=0.10937500000000001, d=0.4418750000000001 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi and upsilon and psi meet theta: -4*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - 2*x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.0931564202960 within margin of 0.01, attained around a=0.05249999999999999, b=0.05249999999999999, c=0.074375, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b - d + 2)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 14.9727341611426 within margin of 0.01, attained around a=0.15249999999999997, b=0.08937499999999998, c=0.060625, d=0.29374999999999996 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - b + 2)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - 2*b - d + 2)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.1374339224434 within margin of 0.01, attained around a=0.15937500000000004, b=0.05749999999999998, c=0.169375, d=0.35124999999999995 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not beta: -2*x**(-2*a - b + 2)*(1 - x**a)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - 2*b - d + 2)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.1567511056470 within margin of 0.01, attained around a=0.1096875, b=0.05312499999999999, c=0.24375, d=0.375625 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi do not meet beta and delta: -4*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - 2*b - d + 2)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.3026142696856 within margin of 0.01, attained around a=0.11312500000000002, b=0.05687499999999998, c=0.138125, d=0.28187500000000004 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta and delta: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - b + 2)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - 2*b - c - d + 2)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 17.6969340346912 within margin of 0.01, attained around a=0.16375000000000003, b=0.08062500000000002, c=0.166875, d=0.4031250000000001 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not beta: -2*x**(-2*a - b + 2)*(1 - x**a)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - 2*b - c - d + 2)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.2884179904724 within margin of 0.01, attained around a=0.10437499999999997, b=0.07312500000000001, c=0.138125, d=0.36000000000000004 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta: -4*x**(-a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - b - c + 2)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - c - d + 2)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.8788378833876 within margin of 0.01, attained around a=0.15437499999999998, b=0.0725, c=0.07375, d=0.36500000000000005 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi do not meet beta: -4*x**(-a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - 2*b - c - d + 2)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 14.6202084535595 within margin of 0.01, attained around a=0.09843750000000001, b=0.0596875, c=0.07406249999999998, d=0.3390625 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start, d_start) in enumerate(Lemma_A_8_4_3):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, d_start = d_start, a_range = 0.01, b_range = 0.01, c_range = 0.01, d_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "id": "9a1d5df5-fb44-4675-915f-1a850b1e8f25",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_4_4 = [\n",
    "\n",
    "# If mu meets delta\n",
    "# then there exists nu exiting delta at the same vertex as mu\n",
    "    \n",
    "# # If nu meets theta, we can assume that it does not meet beta and gamma\n",
    "# # then there exists omega and chi meeting beta and filaments\n",
    "\n",
    "(\"omega and chi meets gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 4 * x ** (2 - 2 * a - 2 * a) * (1 - x ** a) * (1 - x ** a) # mu, mu', nu, nu'\n",
    " - 4 * x ** (2 - a - a) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * a - c)), # omega, omega', chi, chi'\n",
    " 16.6, 0.09, 1, 0.12, 1),\n",
    "\n",
    "(\"omega meets gamma, chi does not meet gamma\", # then there exists upsilon meeting gamma and filaments \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c) * (1 - 2 * x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 4 * x ** (2 - 2 * a - 2 * a) * (1 - x ** a) * (1 - x ** a) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - a - 2 * a) * (1 - x ** a) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * a - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - a) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * a - c)) # chi, chi'\n",
    " - 2 * x ** (2 - 2 * a - a) * (1 - x ** a) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * a - c)), # upsilon, upsilon'\n",
    " 15.4, 0.08, 1, 0.13, 1),\n",
    "\n",
    "(\"omega and chi do not meet gamma\", # then there exists upsilon and psi meeting gamma and filaments \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 4 * x ** (2 - 2 * a - 2 * a) * (1 - x ** a) * (1 - x ** a) # mu, mu', nu, nu'\n",
    " - 4 * x ** (2 - a - 2 * a - d) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - 2 * a - a - d) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d), # upsilon, upsilon', psi, psi'\n",
    " 18.3, 0.05, 1, 0.13, 0.21),\n",
    "\n",
    "# # If nu does not meet theta\n",
    "\n",
    "(\"nu meets beta and gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 2 * x ** (2 - 2 * a - 2 * a) * (1 - x ** a) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - a - a - d) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)), # nu, nu'\n",
    " 17.7, 0.09, 1, 0.32, 0.27),\n",
    "\n",
    "# We can now assume that nu does not meet gamma\n",
    "# then there exists omega and chi meeting gamma and filaments, we can assume omega and chi do not meet theta\n",
    "    \n",
    "(\"nu meets beta, omega meets beta\",\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - d) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - a - b - d) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b - d) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # chi, chi' \n",
    " 17.8, 0.1, 0.08, 0.24, 0.22),\n",
    "\n",
    "(\"nu meets beta, omega and chi do not meet beta\", # then there exists upsilon exiting beta at the same vertex as nu, we can assume upsilon does not meet theta\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - d) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - b - d) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi' \n",
    " - 2 * x ** (2 - a - b - d) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # upsilon, upsilon'\n",
    " 15.4, 0.06, 0.05, 0.3, 0.2),\n",
    "\n",
    "(\"nu does not meet beta, omega meets beta\",\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b - d) * (1 - x ** a) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - a - b - d) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b - d) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # chi, chi' \n",
    " 16.2, 0.08, 0.09, 0.22, 0.23),\n",
    "\n",
    "(\"nu does not meet beta, omega and chi do not meet beta\", # then there exists upsilon and psi meeting beta and filaments, we can assume upsilon and psi do not meet gamma\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 2 * x ** (2 - 2 * a - 2 * a) * (1 - x ** a) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * a - d) * (1 - x ** a) * (1 - x ** a) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)) # nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - a - d) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)) # omega, omega', chi, chi' \n",
    " - 4 * x ** (2 - a - 2 * a - d) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)), # upsilon, upsilon', psi, psi'\n",
    " 14.9, 0.06, 1, 0.24, 0.19),\n",
    "\n",
    "# # We can now assume that mu does not meet beta and gamma and delta\n",
    "# # then there exists nu, omega meeting delta and filaments\n",
    "# # We can assume nu, omega does not meet theta\n",
    "\n",
    "(\"nu meets beta and gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 2 * x ** (2 - 2 * a - 2 * a - c) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - a - d) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)) # nu, nu'\n",
    " - 2 * x ** (2 - a - a - d) * (1 - x ** a) * (1 - x ** a) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)), # omega, omega'\n",
    " 18.4, 0.1, 1, 0.24, 0.23),\n",
    "\n",
    "(\"nu meets beta but not gamma, omega meets gamma but not beta\", # then there exists chi exiting beta from the same vertex as nu, we can assume beta does not meet theta\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - 2 * a - 2 * b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - d) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - d) * (1 - x ** a) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 15, 0.06, 0.06, 0.29, 0.22),\n",
    "\n",
    "# # We can now assume that nu and omega do not meet beta\n",
    "# # then there exists chi and upsilon meeting beta and filaments, we can assume chi and upsilon do not meet gamma and delta and theta\n",
    "    \n",
    "(\"nu meets gamma\",\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - 2 * a - 2 * b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - b - d) * (1 - x ** a) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - d) * (1 - x ** a) * (1 - x ** b) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 4 * x ** (2 - a - 2 * b - c - d) * (1 - x ** b) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * b - c)), # chi, chi', upsilon, upsilon'\n",
    " 16.1, 0.06, 0.06, 0.15, 0.14),\n",
    "\n",
    "(\"nu and omega do not meet gamma\", # then there exists psi and phi meeting gamma and filaments, we can assume psi and phi do not meet beta and delta and theta\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)) \n",
    " - 2 * x ** (2 - 2 * a - 2 * a - c) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c) # mu, mu'\n",
    " - 4 * x ** (2 - 2 * a - 2 * a - d) * (1 - x ** a) * (1 - x ** a) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)) # nu, nu', omega, omega'\n",
    " - 4 * x ** (2 - a - 2 * a - c - d) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)) # chi, chi', upsilon, upsilon'\n",
    " - 4 * x ** (2 - 2 * a - a - c - d) * (1 - x ** a) * (1 - x ** c) * (1 - x ** d - x ** (1 - 2 * a - 2 * a - c)), # psi, psi', phi, phi'\n",
    " 15.9, 0.05, 1, 0.07, 0.11),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "id": "d3bb4b5f-3c58-4218-bf13-06049d9768d0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating omega and chi meets gamma: -4*x**(2 - 4*a)*(1 - x**a)**2 - 4*x**(2 - 2*a)*(1 - x**c)*(1 - x**(-4*a - c + 1)) + (1 - x)*(1 - x**a)**2*(1 - x**c)*(1 - 2*x**(-4*a - c + 1)) ...\n",
      "The minimum PF zero is 16.6734713400880 within margin of 0.01, attained around a=0.08999999999999998, b=1, c=0.1225, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma, chi does not meet gamma: -4*x**(2 - 4*a)*(1 - x**a)**2 - 4*x**(2 - 3*a)*(1 - x**a)*(1 - x**c)*(1 - x**(-4*a - c + 1)) - 2*x**(2 - 2*a)*(1 - x**c)*(1 - x**(-4*a - c + 1)) + (1 - x)*(1 - x**a)**2*(1 - x**c)*(1 - 2*x**(-4*a - c + 1)) ...\n",
      "The minimum PF zero is 15.4851853189814 within margin of 0.01, attained around a=0.08000000000000002, b=1, c=0.13124999999999998, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi do not meet gamma: -4*x**(2 - 4*a)*(1 - x**a)**2 - 8*x**(-3*a - d + 2)*(1 - x**a)*(1 - x**c)*(1 - x**d) + (1 - x)*(1 - x**a)**2*(1 - x**c)*(-x**d - x**(-4*a - c + 1) + 1) ...\n",
      "The minimum PF zero is 18.3092178054022 within margin of 0.01, attained around a=0.05, b=1, c=0.13499999999999998, d=0.21375 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets beta and gamma: -2*x**(2 - 4*a)*(1 - x**a)**2 - 2*x**(-2*a - d + 2)*(-x**d - x**(-4*a - c + 1) + 1) + (1 - x)*(1 - x**a)**2*(1 - x**c)*(-x**d - x**(-4*a - c + 1) + 1) ...\n",
      "The minimum PF zero is 17.7885941369293 within margin of 0.01, attained around a=0.09093749999999998, b=1, c=0.318125, d=0.26874999999999993 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets beta, omega meets beta: -2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-a - 2*b - d + 2)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - b - d + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - b - d + 2)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 17.5801971073139 within margin of 0.01, attained around a=0.09562499999999999, b=0.07500000000000002, c=0.24406249999999996, d=0.21718749999999998 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets beta, omega and chi do not meet beta: -2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 4*x**(-2*a - b - d + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - d + 2)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - b - d + 2)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.4171501448202 within margin of 0.01, attained around a=0.06125, b=0.054999999999999986, c=0.3012499999999999, d=0.20375 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet beta, omega meets beta: -2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-2*a - 2*b - d + 2)*(1 - x**a)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - b - d + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - b - d + 2)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.2719427561295 within margin of 0.01, attained around a=0.07937500000000001, b=0.09374999999999997, c=0.21625000000000003, d=0.231875 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet beta, omega and chi do not meet beta: -2*x**(2 - 4*a)*(1 - x**a)**2 - 2*x**(-4*a - d + 2)*(1 - x**a)**2*(-x**d - x**(-4*a - c + 1) + 1) - 8*x**(-3*a - d + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-4*a - c + 1) + 1) + (1 - x)*(1 - x**a)**2*(1 - x**c)*(-x**d - x**(-4*a - c + 1) + 1) ...\n",
      "The minimum PF zero is 14.9517093959685 within margin of 0.01, attained around a=0.054999999999999986, b=1, c=0.24062499999999998, d=0.18874999999999997 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets beta and gamma: -2*x**(-4*a - c + 2)*(1 - x**a)**2*(1 - x**c) - 2*x**(-2*a - d + 2)*(1 - x**a)**2*(-x**d - x**(-4*a - c + 1) + 1) - 2*x**(-2*a - d + 2)*(-x**d - x**(-4*a - c + 1) + 1) + (1 - x)*(1 - x**a)**2*(1 - x**c)*(-x**d - x**(-4*a - c + 1) + 1) ...\n",
      "The minimum PF zero is 18.4419017817484 within margin of 0.01, attained around a=0.095, b=1, c=0.2425, d=0.2325 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets beta but not gamma, omega meets gamma but not beta: -2*x**(-a - b + 2)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-2*a - 2*b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(-2*a - b - d + 2)*(1 - x**a)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-a - 2*b - d + 2)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.0719344205911 within margin of 0.01, attained around a=0.06125, b=0.05562499999999999, c=0.29187500000000005, d=0.22187500000000004 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma: -2*x**(-2*a - 2*b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(-2*a - b - d + 2)*(1 - x**a)*(1 - x**b)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 2*x**(-2*a - b - d + 2)*(1 - x**a)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) - 4*x**(-a - 2*b - c - d + 2)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(-x**d - x**(-2*a - 2*b - c + 1) + 1) ...\n",
      "The minimum PF zero is 16.1775352742482 within margin of 0.01, attained around a=0.0625, b=0.060625, c=0.15499999999999997, d=0.14437500000000003 within margin of 0.001\n",
      "\n",
      "Evaluating nu and omega do not meet gamma: -2*x**(-4*a - c + 2)*(1 - x**a)**2*(1 - x**c) - 4*x**(-4*a - d + 2)*(1 - x**a)**2*(-x**d - x**(-4*a - c + 1) + 1) - 8*x**(-3*a - c - d + 2)*(1 - x**a)*(1 - x**c)*(-x**d - x**(-4*a - c + 1) + 1) + (1 - x)*(1 - x**a)**2*(1 - x**c)*(-x**d - x**(-4*a - c + 1) + 1) ...\n",
      "The minimum PF zero is 15.9882553275073 within margin of 0.01, attained around a=0.05249999999999999, b=1, c=0.075, d=0.11000000000000001 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start, d_start) in enumerate(Lemma_A_8_4_4):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, d_start = d_start, a_range = 0.01, b_range = 0.01, c_range = 0.01, d_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "id": "682f2f3c-3eb8-409a-9a12-99aa32215fce",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_4_5 = [\n",
    "(\"If there exists mu meeting beta and gamma and delta and eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - b), # mu, mu'\n",
    " 14.5, 0.11, 0.11, 0.28),\n",
    "\n",
    "# If there exists mu that meets beta but not gamma and delta and eta, and nu that meets gamma but not beta and delta and eta\n",
    "# then there exists omega and chi meeting delta and filaments\n",
    "\n",
    "# # If omega meets eta\n",
    "    \n",
    "(\"omega meets beta and gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - a - b), # omega, omega'\n",
    " 18.5, 0.14, 0.14, 0.22),\n",
    "    \n",
    "(\"omega meets beta but not gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b), # omega, omega'\n",
    " 15.1, 0.17, 0.11, 0.22),\n",
    "\n",
    "# # We can now assume that omega does not meet beta and gamma\n",
    "    \n",
    "(\"chi meets eta\", # then we can assume that chi does not beta and gamma\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # omega, omega', chi, chi'\n",
    " 15.1, 0.125, 0.125, 0.25),\n",
    "\n",
    "(\"chi does not meet eta\", # then there exists upsilon meeting eta and filaments \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) # omega, omega'\n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # chi, chi'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # upsilon, upsilon'\n",
    " 14.9, 0.14, 0.14, 0.23),\n",
    "\n",
    "# We can now assume that omega and chi do not meet eta\n",
    "# then there exists upsilon and psi meeting eta and filaments\n",
    "# We can assume that upsilon and psi do not meet delta\n",
    "    \n",
    "(\"omega meets beta and gamma\",\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # chi, chi'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) # upsilon, upsilon'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # psi, psi'\n",
    " 18, 0.17, 0.17, 0.22),\n",
    "\n",
    "(\"omega meets beta but not gamma\",\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    "  - 2 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # chi, chi'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) # upsilon, upsilon'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # psi, psi'\n",
    " 16.2, 0.19, 0.13, 0.22),\n",
    "\n",
    "(\"omega and chi and upsilon and psi do not meet beta and gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (1 + c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # upsilon, upsilon', psi, psi'\n",
    " 17.8, 0.13, 0.13, 0.25),\n",
    "\n",
    "# If there exists mu that meets beta and gamma but not delta and eta\n",
    "# then there exists omega and chi meeting delta and filaments\n",
    "\n",
    "(\"omega meets eta, omega meets beta and gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - b), # omega, omega'\n",
    " 18.3, 0.15, 0.15, 0.2),\n",
    "    \n",
    "(\"omega meets eta, omega meets beta but not gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b), # omega, omega'\n",
    " 15, 0.21, 0.1, 0.18),\n",
    "\n",
    "# # We can now assume that omega does not meet beta and gamma\n",
    "    \n",
    "(\"omega meets eta, omega does not meet beta and gamma, chi meets eta\", # then we can assume that chi does not beta and gamma\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # omega, omega', chi, chi'\n",
    " 15.7, 0.14, 0.14, 0.22),\n",
    "\n",
    "(\"omega meets eta, omega does not meet beta and gamma, chi does not meet eta\", # then there exists upsilon meeting eta and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) # omega, omega'\n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # chi, chi'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # upsilon, upsilon'\n",
    " 15.1, 0.15, 0.15, 0.2),\n",
    "\n",
    "# We can now assume that omega and chi do not meet eta\n",
    "# then there exists upsilon and psi meeting eta and filaments\n",
    "# We can assume that upsilon and psi do not meet delta\n",
    "    \n",
    "(\"omega meets beta and gamma\",\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # chi, chi'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) # upsilon, upsilon'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # psi, psi'\n",
    " 17.3, 0.17, 0.17, 0.2),\n",
    "\n",
    "(\"omega meets beta but not gamma\",\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    "- 2 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # chi, chi'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) # upsilon, upsilon'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # psi, psi'\n",
    " 15.5, 0.23, 0.12, 0.18),\n",
    "\n",
    "(\"omega and chi and upsilon and psi do not meet beta and gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 4 * x ** (1 + c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # upsilon, upsilon', psi, psi'\n",
    " 17.9, 0.15, 0.15, 0.21),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "id": "428dcb90-817d-421a-826a-2b981cdc1609",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating If there exists mu meeting beta and gamma and delta and eta: -2*x**(-a - b + 2) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.5916691844557 within margin of 0.01, attained around a=0.11250000000000002, b=0.11250000000000002, c=0.2750000000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta and gamma: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(b + 1)*(1 - x**a)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b + 2) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 18.5596986623487 within margin of 0.01, attained around a=0.14, b=0.14, c=0.22, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta but not gamma: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(b + 1)*(1 - x**a)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.1941819724134 within margin of 0.01, attained around a=0.171875, b=0.10937500000000001, c=0.21875000000000003, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating chi meets eta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(b + 1)*(1 - x**a)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.1260109780453 within margin of 0.01, attained around a=0.125, b=0.125, c=0.25, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating chi does not meet eta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(b + 1)*(1 - x**a)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**a)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.9785639254967 within margin of 0.01, attained around a=0.13624999999999998, b=0.13624999999999998, c=0.22749999999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta and gamma: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(b + 1)*(1 - x**a)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**a)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 18.0758034962157 within margin of 0.01, attained around a=0.16687500000000005, b=0.166875, c=0.21999999999999997, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta but not gamma: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(b + 1)*(1 - x**a)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**a)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.2286984353625 within margin of 0.01, attained around a=0.19000000000000003, b=0.12874999999999998, c=0.21687500000000004, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi and upsilon and psi do not meet beta and gamma: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(b + 1)*(1 - x**a)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(c + 1)*(1 - x**a)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-2*a - 2*b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.8159000317198 within margin of 0.01, attained around a=0.125625, b=0.12624999999999997, c=0.24812500000000004, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets eta, omega meets beta and gamma: -2*x**(-a - b + 2) - 2*x**(a + b + 1)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 18.3693720802434 within margin of 0.01, attained around a=0.150625, b=0.15062499999999995, c=0.19874999999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets eta, omega meets beta but not gamma: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(a + b + 1)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.0520764984598 within margin of 0.01, attained around a=0.21375, b=0.10374999999999998, c=0.1825, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets eta, omega does not meet beta and gamma, chi meets eta: -4*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(a + b + 1)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.7497935275426 within margin of 0.01, attained around a=0.14187499999999997, b=0.14187500000000003, c=0.21625000000000003, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets eta, omega does not meet beta and gamma, chi does not meet eta: -2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(a + b + 1)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**a)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.1613589402223 within margin of 0.01, attained around a=0.15125000000000002, b=0.15187500000000004, c=0.19687500000000002, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta and gamma: -2*x**(a + b + 1)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**a)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.3623990811133 within margin of 0.01, attained around a=0.174375, b=0.17437500000000006, c=0.19874999999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta but not gamma: -2*x**(a + b + 1)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**a)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.5219286080809 within margin of 0.01, attained around a=0.226875, b=0.12156250000000002, c=0.1771875, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi and upsilon and psi do not meet beta and gamma: -4*x**(c + 1)*(1 - x**a)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + b + 1)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-2*a - 2*b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.9754509735327 within margin of 0.01, attained around a=0.14562499999999995, b=0.145625, c=0.20875000000000002, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_8_4_5):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "id": "f1d11f58-5c25-45e4-9c50-ec27e13a7219",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_4_6 = [\n",
    "    \n",
    "# If there exists mu that meets beta but not gamma and delta and eta, nu that meets beta and delta and eta but not gamma\n",
    "# then there exists omega and chi meeting gamma and filaments\n",
    "# We can assume that omega and chi each meet one of delta and eta\n",
    "    \n",
    "(\"omega meets delta and eta\", # then we can assume that omega does not meet beta\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a), # omega, omega'\n",
    " 14.8, 0.12, 0.07, 0.31),\n",
    "\n",
    "(\"omega meets delta but not eta, chi meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 4 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)), # omega, omega', chi, chi'\n",
    " 15, 0.15, 0.08, 0.41),\n",
    "\n",
    "(\"omega meets delta but not eta, chi meets eta but not delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** c), # chi, chi'\n",
    " 16.4, 0.15, 0.1, 0.25),\n",
    "    \n",
    "# If there exists mu that meets beta but not gamma and delta and eta, nu that meets beta and delta but not gamma and eta \n",
    "# then there exists omega and chi meeting gamma and filaments\n",
    "# We can assume that omega and chi each meet one of delta and eta\n",
    "\n",
    "(\"omega meets delta and eta\", # then we can assume that omega does not meet beta\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a), # omega, omega' \n",
    " 14.8, 0.12, 0.09, 0.37),\n",
    "\n",
    "# # If omega meets delta but not eta, chi meets delta but not eta\n",
    "# # then there exists upsilon and psi meeting eta and filaments\n",
    "\n",
    "(\"upsilon and psi meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon', psi, psi'\n",
    " 14.7, 0.14, 0.08, 0.46),\n",
    "    \n",
    "(\"upsilon meets delta, psi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) # upsilon, upsilon'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # psi, psi'\n",
    " 15.5, 0.15, 0.09, 0.38),\n",
    "\n",
    "(\"upsilon and psi do not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # upsilon, upsilon', psi, psi'\n",
    " 16, 0.16, 0.1, 0.33),\n",
    "\n",
    "# #\n",
    "    \n",
    "(\"omega meets delta but not eta, chi meets eta but not delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** c), # chi, chi'\n",
    " 16, 0.17, 0.13, 0.24),\n",
    "\n",
    "(\"omega meets eta but not delta, chi meets eta but not delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** c), # omega, omega', chi, chi'\n",
    " 16, 0.18, 0.11, 0.17),\n",
    "\n",
    "# If there exists mu that meets beta but not gamma and delta and eta, nu that meets beta and gamma and delta but not eta\n",
    "# then there exists omega and chi meeting gamma and filaments\n",
    "# We can assume that omega and chi each meet one of delta and eta\n",
    "    \n",
    "(\"omega meets delta and eta\", # then we can assume that omega does not meet beta\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a), # omega, omega'\n",
    " 17.6, 0.12, 0.13, 0.36),\n",
    "\n",
    "# # If omega meets delta but not eta, chi meets delta but not eta\n",
    "# # then there exists upsilon and psi meeting eta and filaments\n",
    "\n",
    "(\"upsilon meets delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) # upsilon, upsilon'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # psi, psi'\n",
    " 16.5, 0.15, 0.12, 0.39),\n",
    "    \n",
    "(\"upsilon and psi do not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - a - b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # upsilon, upsilon', chi, chi'\n",
    " 17.9, 0.16, 0.14, 0.29),\n",
    "\n",
    "# We can now assume that there are no curves that meet beta but not gamma and delta and eta\n",
    "# similarly there are no curves that meet gamma but not beta and delta and eta\n",
    "    \n",
    "# If there exists mu that meets beta and gamma and delta but not eta, nu that meets beta and gamma and delta but not eta\n",
    "# then there exists omega and chi meeting eta and filaments\n",
    "\n",
    "(\"omega meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** b) * (1 - x ** c), # omega, omega'\n",
    " 15.7, 0.16, 0.12, 0.36),\n",
    "\n",
    "(\"omega and chi do not meet beta and gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu', nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # omega, omega', chi, chi'\n",
    " 16.2, 0.12, 0.12, 0.44),\n",
    "    \n",
    "# If there exists mu that meets beta and gamma and delta but not eta, nu that meets beta and gamma and eta but not delta\n",
    "# then there exists omega and chi meeting eta and filaments\n",
    "\n",
    "(\"omega meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # chi, chi'\n",
    " 19, 0.17, 0.15, 0.19),\n",
    "\n",
    "(\"omega and chi do not meet beta and gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # chi, chi'\n",
    " 19.4, 0.15, 0.15, 0.2),\n",
    "\n",
    "# If there exists mu that meets beta and gamma and delta but not eta, nu that meets beta and delta and eta but not gamma\n",
    "# then there exists omega meeting gamma and filaments, we can assume that omega does not meet beta\n",
    "\n",
    "(\"omega meets delta and eta\",\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a), # omega, omega'\n",
    " 17, 0.1, 0.1, 0.42),\n",
    "\n",
    "(\"omega meets eta but not delta\",\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # omega, omega'\n",
    " 18.3, 0.12, 0.13, 0.3),\n",
    "\n",
    "(\"omega meets delta but not eta\", # then there exists chi exiting eta at the same vertex as nu\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # chi, chi'\n",
    " 16.1, 0.12, 0.09, 0.45),\n",
    "    \n",
    "# If there exists mu that meets beta and gamma and delta but not eta, nu that meets beta and delta but not gamma and eta\n",
    "# then there exists omega meeting gamma and filaments, we can assume that omega does not meet beta\n",
    "    \n",
    "(\"omega meets delta and eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a), # omega, omega'\n",
    " 15.8, 0.09, 0.13, 0.45),\n",
    "\n",
    "(\"omega meets eta but not delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # omega, omega'\n",
    " 17.5, 0.12, 0.16, 0.3),\n",
    "\n",
    "(\"omega meets delta but not eta\", # then there exists chi and upsilon meeting eta and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 4 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # chi, chi', upsilon, upsilon'\n",
    " 14.5, 0.11, 0.11, 0.48),\n",
    "    \n",
    "# If there exists mu that meets beta and gamma and delta but not eta, nu that meets beta and eta but not gamma and delta\n",
    "# then there exists omega leaving delta at the same vertex as mu\n",
    "\n",
    "(\"omega meets eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # omega, omega'\n",
    " 16.7, 0.16, 0.09, 0.31),\n",
    "    \n",
    "(\"omega meets beta\", # then there exists chi leaving eta at the same vertex as mu \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # chi, chi'\n",
    " 16.3, 0.19, 0.1, 0.27),\n",
    "\n",
    "(\"omega meets gamma\", # then there exists chi leaving eta at the same vertex as mu \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # chi, chi'\n",
    " 16.7, 0.17, 0.11, 0.28),\n",
    "\n",
    "(\"omega does not meet beta and gamma and eta\", # then there exists chi leaving eta at the same vertex as mu\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c)\n",
    " - 2 * x ** (1 + c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), 16.9, 0.17, 0.09, 0.31),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "id": "410890ad-0a8f-4611-bee1-88c906a8e297",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating omega meets delta and eta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.8763822420696 within margin of 0.01, attained around a=0.11937500000000002, b=0.07312500000000001, c=0.3075000000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi meets delta but not eta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 4*x**(a + b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.0162916891870 within margin of 0.01, attained around a=0.15375000000000003, b=0.07625000000000001, c=0.4100000000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi meets eta but not delta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.5091255854536 within margin of 0.01, attained around a=0.14687499999999998, b=0.10374999999999998, c=0.24937499999999996, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta and eta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.8398808506139 within margin of 0.01, attained around a=0.124375, b=0.08812499999999998, c=0.3712500000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating upsilon and psi meet delta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-a - b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(a + b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.7449600441518 within margin of 0.01, attained around a=0.14250000000000004, b=0.08062500000000002, c=0.4575, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating upsilon meets delta, psi does not meet delta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 4*x**(a + b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.5655884057707 within margin of 0.01, attained around a=0.15406250000000002, b=0.09249999999999999, c=0.3803124999999999, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating upsilon and psi do not meet delta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 4*x**(a + b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.0495763053065 within margin of 0.01, attained around a=0.16375, b=0.10124999999999999, c=0.32999999999999996, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi meets eta but not delta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.0100486133581 within margin of 0.01, attained around a=0.16625000000000004, b=0.128125, c=0.24375000000000005, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets eta but not delta, chi meets eta but not delta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.0116622868812 within margin of 0.01, attained around a=0.18312499999999998, b=0.10562500000000001, c=0.16812499999999997, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta and eta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.1675368546487 within margin of 0.01, attained around a=0.123125, b=0.13437500000000002, c=0.355625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating upsilon meets delta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b) - 4*x**(a + b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.5190270475991 within margin of 0.01, attained around a=0.14625, b=0.11625, c=0.39749999999999996, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating upsilon and psi do not meet delta: -2*x**(a + 1)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-a - b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 4*x**(a + b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.9653730638011 within margin of 0.01, attained around a=0.15875, b=0.13875, c=0.29250000000000004, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta: -2*x**(-a - b + 2)*(1 - x**b)*(1 - x**c) - 4*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.7380107546597 within margin of 0.01, attained around a=0.1575, b=0.12125000000000001, c=0.365, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi do not meet beta and gamma: -4*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 4*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.2059780452668 within margin of 0.01, attained around a=0.11750000000000001, b=0.11750000000000001, c=0.44250000000000006, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b + 2)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b - c + 2)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 19.0776102572729 within margin of 0.01, attained around a=0.16531249999999997, b=0.15281249999999996, c=0.18500000000000003, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega and chi do not meet beta and gamma: -2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - b - c + 2)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 19.4367130446696 within margin of 0.01, attained around a=0.15, b=0.15, c=0.2, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta and eta: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.0332320445273 within margin of 0.01, attained around a=0.10375, b=0.10375, c=0.4206249999999999, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets eta but not delta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 18.3272884643268 within margin of 0.01, attained around a=0.1175, b=0.12906249999999997, c=0.2978125000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.1803221584549 within margin of 0.01, attained around a=0.12062500000000001, b=0.09312499999999997, c=0.45437500000000014, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta and eta: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.8162381573286 within margin of 0.01, attained around a=0.09249999999999997, b=0.125, c=0.455, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets eta but not delta: -2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.5891150009317 within margin of 0.01, attained around a=0.11781249999999999, b=0.15656250000000005, c=0.2971875000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta: -4*x**(-a - b + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.5167676915171 within margin of 0.01, attained around a=0.11250000000000003, b=0.11281250000000004, c=0.4800000000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets eta: -2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.7060298509753 within margin of 0.01, attained around a=0.16375, b=0.09249999999999999, c=0.30625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b + 2)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.3677898360940 within margin of 0.01, attained around a=0.188125, b=0.09625, c=0.2743749999999999, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.7149174104742 within margin of 0.01, attained around a=0.17125, b=0.10875000000000001, c=0.2750000000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet beta and gamma and eta: -2*x**(c + 1)*(1 - x**a)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(a + b + c + 1)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.9497136028200 within margin of 0.01, attained around a=0.16875000000000004, b=0.09124999999999998, c=0.30999999999999994, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_8_4_6):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "id": "42ddfc8b-1366-4b06-aab9-288e39a6d5c5",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_4_7 = [\n",
    "\n",
    "# Let mu and nu be curves meeting beta and filaments\n",
    "# By the analysis above, the remaining options for mu and nu are: \n",
    "# (meet delta and eta but not gamma, meet delta and eta but not gamma),\n",
    "# (meet delta and eta but not gamma, meet delta but not gamma and eta),\n",
    "# (meet delta but not gamma and eta, meet eta but not gamma and delta),\n",
    "# (meet delta but not gamma and eta, meet delta but not gamma and eta)\n",
    "\n",
    "# If mu meets delta and eta but not gamma, nu meets delta and eta but not gamma\n",
    "# there exists omega and chi meeting gamma and filaments, we can assume omega and chi do not meet beta\n",
    "# We can assume that omega and chi each meet one of delta and eta\n",
    "    \n",
    "(\"omega meets delta and eta, chi meets delta and eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu', nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - b) * (1 - x ** a), # omega, omega', chi, chi'\n",
    " 14.9, 0.06, 0.06, 0.37),\n",
    "\n",
    "(\"omega meets delta and eta, chi meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu', nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # omega, omega'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 15.5, 0.07, 0.07, 0.45),\n",
    "\n",
    "(\"omega meets delta but not eta, chi meets eta but not delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu', nu, nu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # chi, chi'\n",
    " 16.7, 0.08, 0.09, 0.33),\n",
    "\n",
    "(\"omega meets delta but not eta, chi meets delta but not delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 4 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu', nu, nu'\n",
    " - 4 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)), # omega, omega', chi, chi'\n",
    " 15.2, 0.08, 0.07, 0.51),\n",
    "\n",
    "# If mu meets delta and eta but not gamma, nu meets delta but not gamma and eta\n",
    "# there exists omega and chi meeting gamma and filaments, we can assume omega and chi do not meet beta\n",
    "# We can assume that omega and chi each meet one of delta and eta\n",
    "# We can assume that omega and chi do not both meet delta and eta\n",
    "\n",
    "(\"omega meets delta and eta, chi meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # omega, omega'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)), # chi, chi'\n",
    " 15.3, 0.08, 0.08, 0.5),\n",
    "\n",
    "(\"omega meets delta and eta, chi meets eta but not delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # chi, chi'\n",
    " 16.8, 0.09, 0.09, 0.33),\n",
    "\n",
    "(\"omega meets delta but not eta, chi meets eta but not delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # chi, chi'\n",
    " 17.2, 0.09, 0.1, 0.37),\n",
    "\n",
    "(\"omega meets delta but not eta, chi meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # chi, chi'\n",
    " 14.6, 0.09, 0.07, 0.55),\n",
    "    \n",
    "(\"omega meets eta but not delta, chi meets eta but not delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c)) \n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # omega, omega', chi, chi'\n",
    " 17.2, 0.1, 0.09, 0.25),\n",
    "\n",
    "# If mu meets delta but not eta, nu meets eta but not delta\n",
    "# there exists omega and chi meeting gamma and filaments, we can assume omega and chi do not meet beta\n",
    "# We can assume that omega and chi each meet one of delta and eta\n",
    "# We can assume that omega and chi each do not meet both delta and eta\n",
    "\n",
    "(\"omega meets delta but not eta, chi meets eta but not delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # chi, chi'\n",
    " 18, 0.11, 0.11, 0.28),\n",
    "    \n",
    "(\"omega meets delta but not eta, chi meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 4 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)), # omega, omega', chi, chi'\n",
    " 17, 0.13, 0.09, 0.37),\n",
    "\n",
    "# If mu meets delta but not eta, nu meets delta but not eta\n",
    "# there exists omega and chi meeting gamma and filaments, we can assume omega and chi do not meet beta\n",
    "# We can assume that omega and chi each meet one of delta and eta\n",
    "# We can assume that omega and chi each do not meet both delta and eta\n",
    "\n",
    "(\"omega meets eta but not delta, chi meets eta but not delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 4 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu', nu, nu'\n",
    " - 4 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** c), # omega, omega', chi, chi'\n",
    " 18, 0.11, 0.11, 0.28),\n",
    "\n",
    "# We can assume that omega meets delta but not eta, chi meets delta but not eta\n",
    "# then there exists upsilon and psi meeting eta and filaments\n",
    "    \n",
    "(\"upsilon and psi do not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 4 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu', nu, nu'\n",
    " - 4 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # upsilon, upsilon', psi, psi'\n",
    " 17, 0.08, 0.08, 0.51),\n",
    "    \n",
    "(\"upsilon meets delta, psi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 4 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu', nu, nu'\n",
    " - 4 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b) # upsilon, upsilon'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b - c) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c), # psi, psi'\n",
    " 15.7, 0.07, 0.07, 0.56),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "id": "44e427f3-bf36-4508-b9c6-eed3a4ef8285",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating omega meets delta and eta, chi meets delta and eta: -4*x**(-2*a - b + 2)*(1 - x**a) - 4*x**(-a - 2*b + 2)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.9950161002401 within margin of 0.01, attained around a=0.06375, b=0.06375, c=0.3725000000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta and eta, chi meets delta but not eta: -2*x**(-2*a - b + 2)*(1 - x**a) - 4*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.5098343940618 within margin of 0.01, attained around a=0.07, b=0.07187500000000001, c=0.4475000000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi meets eta but not delta: -4*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.7261522985239 within margin of 0.01, attained around a=0.07500000000000001, b=0.09249999999999997, c=0.3325000000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi meets delta but not delta: -4*x**(-a - 2*b + 2)*(1 - x**b) - 4*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.2902190316512 within margin of 0.01, attained around a=0.083125, b=0.06875000000000002, c=0.5053125, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta and eta, chi meets delta but not eta: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.3395843880593 within margin of 0.01, attained around a=0.07500000000000001, b=0.07500000000000001, c=0.49687499999999996, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta and eta, chi meets eta but not delta: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 16.8216482135879 within margin of 0.01, attained around a=0.08625, b=0.08625, c=0.3275, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi meets eta but not delta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.2435320862598 within margin of 0.01, attained around a=0.088125, b=0.103125, c=0.35750000000000004, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi meets delta but not eta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.6992288964160 within margin of 0.01, attained around a=0.08687499999999998, b=0.06937499999999999, c=0.5459375000000002, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets eta but not delta, chi meets eta but not delta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.2645507784344 within margin of 0.01, attained around a=0.1040625, b=0.090625, c=0.2521875, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi meets eta but not delta: -2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 18.0787704235578 within margin of 0.01, attained around a=0.11125000000000002, b=0.11125000000000002, c=0.27750000000000014, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi meets delta but not eta: -2*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.0647445180466 within margin of 0.01, attained around a=0.125, b=0.09499999999999997, c=0.365, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets eta but not delta, chi meets eta but not delta: -4*x**(b + c + 1)*(1 - x**a)*(1 - x**c) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 18.0787704235578 within margin of 0.01, attained around a=0.11125000000000002, b=0.11125000000000002, c=0.27750000000000014, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating upsilon and psi do not meet delta: -4*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-2*a - 2*b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 17.0183541631801 within margin of 0.01, attained around a=0.07500000000000001, b=0.07500000000000001, c=0.510625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating upsilon meets delta, psi does not meet delta: -2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 4*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(-2*a - 2*b - c + 2)*(1 - x**a)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 15.7653693046292 within margin of 0.01, attained around a=0.07093749999999999, b=0.07093749999999999, c=0.5628124999999999, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_8_4_7):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "id": "44f15494-6b10-4983-824c-071995aacc36",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_4_8 = [\n",
    "    \n",
    "# Remaining case: mu and nu meet beta and delta but not gamma and eta, omega and chi meet gamma and delta but not beta and eta, upsilon and psi meet delta and eta but not beta and gamma\n",
    "    \n",
    "(\"there exists phi other than upsilon and psi meeting eta\", # then we can assume that phi meet delta and eta but not beta and gamma\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 4 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu', nu, nu'\n",
    " - 4 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 6 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon', psi, psi', phi, phi'\n",
    " 14.5, 0.06, 0.06, 0.66, 1),\n",
    "\n",
    "# Thus there is only one pair of edges exiting eta, leading to upsilon and psi\n",
    "# By Proposition A.2.1, if the pair of edges exiting eta enters a filament, equivalently if upsilon and psi are oriented from delta to eta,\n",
    "# then there is a curve zeta that only passes through filaments (and it has a double)\n",
    "    \n",
    "(\"mu and nu and omega and chi meet zeta\", \n",
    " (1 - 3 * x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 4 * x ** (1 + a + c) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu', nu, nu'\n",
    " - 4 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon', psi, psi'\n",
    " 14.8, 0.06, 0.06, 0.66, 1),\n",
    "\n",
    "(\"mu does not meet zeta\", \n",
    " (1 - 2 * x ** d - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 2 * x ** (1 + a + c - d) * (1 - 2 * x ** d) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - 2 * x ** d) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # nu, nu'\n",
    " - 4 * x ** (1 + b + c) * (1 - 2 * x ** d) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon', psi, psi'\n",
    " 18.1, 0.07, 0.05, 0.67, 0.49),\n",
    "\n",
    "# Thus we can assume that upsilon and psi are oriented from eta to delta\n",
    "# The pair of edges exiting delta that is used to construct upsilon and psi must land in different filament curves, \n",
    "# otherwise there are more curves passing through eta\n",
    "# In particular there is a filament curve zeta disjoint from upsilon and psi\n",
    "# We divide into cases depending on whether mu and nu and omega and chi meet these filament curves\n",
    "\n",
    "(\"mu and nu and omega and chi meet zeta\", \n",
    " (1 - x ** d) * (1 - x ** (1 - d)) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 4 * x ** (1 + a + c) * (1 - x ** (1 - d)) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu', nu, nu'\n",
    " - 4 * x ** (1 + b + c) * (1 - x ** (1 - d)) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b - d) * (1 - x ** d) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon', psi, psi'\n",
    " 18, 0.05, 0.05, 0.67, 0.35),\n",
    "\n",
    "(\"mu and nu meet zeta, omega and chi do not meet zeta\", \n",
    " (1 - x ** d) * (1 - x ** (1 - d)) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 4 * x ** (1 + a + c) * (1 - x ** (1 - d)) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu', nu, nu'\n",
    " - 4 * x ** (1 + b + c - d) * (1 - x ** d) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b - d) * (1 - x ** d) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon', psi, psi'\n",
    " 18.6, 0.067, 0.056, 0.676, 0.169),\n",
    "\n",
    "(\"mu and nu and omega and chi do not meet zeta\", \n",
    " (1 - x ** d - x ** (1 - d)) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c) * (1 - x ** (1 - 2 * a - 2 * b - c))\n",
    " - 4 * x ** (1 + a + c - d) * (1 - x ** d) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b - c)) # mu, mu', nu, nu'\n",
    " - 4 * x ** (1 + b + c - d) * (1 - x ** d) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b - c)) # omega, omega', chi, chi'\n",
    " - 4 * x ** (2 - 2 * a - 2 * b - d) * (1 - x ** d) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon', psi, psi'\n",
    " 17.9, 0.06, 0.06, 0.674, 0.094),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "id": "bfdd52e7-dfc1-44d3-a4e9-39dc7f43c45e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating there exists phi other than upsilon and psi meeting eta: -6*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 4*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.5156958170930 within margin of 0.01, attained around a=0.059687500000000004, b=0.059687500000000004, c=0.6584374999999998, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega and chi meet zeta: -4*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 4*x**(a + c + 1)*(1 - x**b)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(b + c + 1)*(1 - x**a)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - 3*x)*(1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 14.8123497740230 within margin of 0.01, attained around a=0.0625, b=0.0625, c=0.6618749999999999, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating mu does not meet zeta: -4*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(a + c + 1)*(1 - x**b)*(1 - 2*x**d)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(b + c + 1)*(1 - x**a)*(1 - 2*x**d)*(1 - x**(-2*a - 2*b - c + 1)) - 2*x**(a + c - d + 1)*(1 - x**b)*(1 - 2*x**d)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1))*(-x - 2*x**d + 1) ...\n",
      "The minimum PF zero is 18.1586072963397 within margin of 0.01, attained around a=0.07296875000000003, b=0.045468750000000016, c=0.6740624999999998, d=0.4909375000000001 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega and chi meet zeta: -4*x**(a + c + 1)*(1 - x**b)*(1 - x**(1 - d))*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(b + c + 1)*(1 - x**a)*(1 - x**(1 - d))*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-2*a - 2*b - d + 2)*(1 - x**a)*(1 - x**b)*(1 - x**d) + (1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**d)*(1 - x**(1 - d))*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 18.0611128424171 within margin of 0.01, attained around a=0.054374999999999986, b=0.054374999999999986, c=0.6709375000000002, d=0.3543749999999999 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu meet zeta, omega and chi do not meet zeta: -4*x**(a + c + 1)*(1 - x**b)*(1 - x**(1 - d))*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(-2*a - 2*b - d + 2)*(1 - x**a)*(1 - x**b)*(1 - x**d) - 4*x**(b + c - d + 1)*(1 - x**a)*(1 - x**d)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**d)*(1 - x**(1 - d))*(1 - x**(-2*a - 2*b - c + 1)) ...\n",
      "The minimum PF zero is 18.6239713432328 within margin of 0.01, attained around a=0.067, b=0.05600000000000001, c=0.67475, d=0.169 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu and omega and chi do not meet zeta: -4*x**(-2*a - 2*b - d + 2)*(1 - x**a)*(1 - x**b)*(1 - x**d) - 4*x**(a + c - d + 1)*(1 - x**b)*(1 - x**d)*(1 - x**(-2*a - 2*b - c + 1)) - 4*x**(b + c - d + 1)*(1 - x**a)*(1 - x**d)*(1 - x**(-2*a - 2*b - c + 1)) + (1 - x**a)*(1 - x**b)*(1 - x**c)*(1 - x**(-2*a - 2*b - c + 1))*(-x**d - x**(1 - d) + 1) ...\n",
      "The minimum PF zero is 17.9012647227601 within margin of 0.01, attained around a=0.060156249999999994, b=0.06015625000000001, c=0.6743124999999999, d=0.093375 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start, d_start) in enumerate(Lemma_A_8_4_8):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, d_start = d_start, a_range = 0.005, b_range = 0.005, c_range = 0.005, d_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "id": "b0dc91ec-5aac-4ed0-83de-974eb913685a",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_5_1 = [\n",
    "\n",
    "# If there exists mu meeting beta and gamma and eta\n",
    "# there exists nu exiting beta from the same vertex as mu\n",
    "\n",
    "# # If nu meets gamma\n",
    "    \n",
    "(\"nu meets eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 4 * x ** (2 - a - b), # mu, mu', nu, nu'\n",
    " 14.5, 0.11, 0.11, 1),\n",
    "\n",
    "(\"nu meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c), # nu, nu'\n",
    " 18, 0.13, 0.13, 0.33),\n",
    "\n",
    "(\"nu does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (1 + a + b) * (1 - 2 * x ** (1 - 2 * a - 2 * b)), # nu, nu'\n",
    " 15.9, 0.15, 0.15, 1),\n",
    "\n",
    "# # If nu does not meet gamma   \n",
    "# # there exists omega exiting gamma from the same vertex as mu\n",
    "# # We can assume omega does not meet beta\n",
    "    \n",
    "(\"nu meets eta, omega meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # omega, omega' \n",
    " 15.8, 0.09, 0.12, 0.48),\n",
    "\n",
    "(\"nu meets eta, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b)), # omega, omega' \n",
    " 15, 0.11, 0.13, 1),\n",
    "\n",
    "(\"nu meets delta but not eta, omega meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # omega, omega' \n",
    " 17, 0.1, 0.1, 0.35),\n",
    "\n",
    "(\"nu meets delta but not eta, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)), # omega, omega' \n",
    " 17.1, 0.13, 0.12, 0.41),\n",
    "\n",
    "(\"nu does not meet delta, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b)), # omega, omega' \n",
    " 15.9, 0.14, 0.14, 1),\n",
    "    \n",
    "# If there exists mu meeting beta and gamma and delta but not eta\n",
    "# there exists nu exiting beta from the same vertex as mu\n",
    "\n",
    "(\"nu meets gamma and delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b), # omega, omega' \n",
    " 18.7, 0.11, 0.11, 0.21),\n",
    "\n",
    "(\"nu meets gamma but not delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a + b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b), # omega, omega' \n",
    " 18.8, 0.15, 0.15, 0.29),\n",
    "\n",
    "# We can now assume that nu does not meet gamma\n",
    "# then there exists omega exiting gamma at the same vertex as mu\n",
    "\n",
    "(\"nu meets eta, omega meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # omega, omega' \n",
    " 17.6, 0.1, 0.1, 0.24),\n",
    "\n",
    "(\"nu meets eta, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)), # omega, omega' \n",
    " 18.3, 0.12, 0.13, 0.29),\n",
    "\n",
    "# We can now assume that omega does not meet eta\n",
    "# then there exists chi exiting delta at the same vertex as eta\n",
    "\n",
    "(\"nu meets delta but not eta, omega meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega' \n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b), # chi, chi'\n",
    " 17.7, 0.09, 0.09, 0.19),\n",
    "\n",
    "(\"nu meets delta but not eta, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # omega, omega' \n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b), # chi, chi'\n",
    " 18.7, 0.11, 0.12, 0.22),\n",
    "\n",
    "(\"nu does not meet delta, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # omega, omega' \n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b), # chi, chi'\n",
    " 18.9, 0.14, 0.14, 0.26),\n",
    "\n",
    "# If there exists mu meeting beta and gamma but not delta\n",
    "# there exists nu exiting beta from the same vertex as mu\n",
    "\n",
    "(\"Lemma 12.5 - nu meets gamma but not delta\", # then there exists omega exiting delta at the same vertex as eta\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # mu, mu'\n",
    " - 2 * x ** (1 + a + b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b), # omega, omega'\n",
    " 14.8, 0.18, 0.18, 0.35),\n",
    "\n",
    "# We can now assume that nu does not meet gamma\n",
    "# then there exists omega exiting gamma at the same vertex as mu\n",
    "\n",
    "(\"Lemma 12.5 - nu meets eta, omega meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # omega, omega'\n",
    " 15.9, 0.11, 0.11, 0.24),\n",
    "\n",
    "(\"Lemma 12.5 - nu meets eta, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)), # omega, omega'\n",
    " 15.8, 0.15, 0.14, 0.33),\n",
    "\n",
    "# We can now assume that omega does not meet eta\n",
    "# then there exists chi exiting delta at the same vertex as eta\n",
    "\n",
    "(\"Lemma 12.5 - nu meets delta but not eta, omega meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b), # chi, chi'\n",
    " 15.8, 0.1, 0.1, 0.17),\n",
    "\n",
    "(\"Lemma 12.5 - nu meets delta but not eta, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b), # chi, chi' \n",
    " 16.6, 0.12, 0.12, 0.21),\n",
    "\n",
    "(\"Lemma 12.5 - nu does not meet delta, omega does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - b - c) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** a) * (1 - x ** b), # chi, chi' \n",
    " 15.4, 0.17, 0.17, 0.31),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "id": "52e928f0-7f67-4ba5-a815-4ec106a15550",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating nu meets eta: -4*x**(-a - b + 2) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 14.6036502075974 within margin of 0.01, attained around a=0.11500000000000002, b=0.11500000000000002, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not eta: -2*x**(-a - b + 2) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 18.0153566367178 within margin of 0.01, attained around a=0.1265625, b=0.1265625, c=0.3346875, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta: -2*x**(-a - b + 2) - 2*x**(a + b + 1)*(1 - 2*x**(-2*a - 2*b + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 15.9197893797854 within margin of 0.01, attained around a=0.15, b=0.15, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets eta, omega meets delta but not eta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 15.8161855056457 within margin of 0.01, attained around a=0.09281249999999999, b=0.12476562499999999, c=0.48390625000000004, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets eta, omega does not meet delta: -2*x**(b + 1)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 15.0144711570074 within margin of 0.01, attained around a=0.10812500000000001, b=0.13312500000000005, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not eta, omega meets delta but not eta: -2*x**(-a - b + 2) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 17.0332330224026 within margin of 0.01, attained around a=0.103828125, b=0.103828125, c=0.34843749999999984, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not eta, omega does not meet delta: -2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - b + 2) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 17.1674860292312 within margin of 0.01, attained around a=0.1344140625, b=0.12339843749999999, c=0.41390625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta, omega does not meet delta: -2*x**(a + 1)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) - 2*x**(b + 1)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b + 1)) - 2*x**(-a - b + 2) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 15.9194015752089 within margin of 0.01, attained around a=0.14156249999999998, b=0.14156249999999998, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma and delta but not eta: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b) - 4*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 18.7974864559511 within margin of 0.01, attained around a=0.11039062500000005, b=0.11039062500000005, c=0.20609375000000002, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets gamma but not delta: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(a + b + 1)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 18.8058273150940 within margin of 0.01, attained around a=0.14960937500000004, b=0.1496875, c=0.29156250000000006, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets eta, omega meets delta but not eta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 17.6822748090782 within margin of 0.01, attained around a=0.101640625, b=0.10124999999999998, c=0.23843750000000002, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets eta, omega does not meet delta: -2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 18.3003568391904 within margin of 0.01, attained around a=0.11953125, b=0.1303125, c=0.28687500000000005, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not eta, omega meets delta but not eta: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 17.7317296122363 within margin of 0.01, attained around a=0.09374999999999997, b=0.09374999999999997, c=0.19000000000000003, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu meets delta but not eta, omega does not meet delta: -2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 18.7425587343774 within margin of 0.01, attained around a=0.10781250000000002, b=0.11984375, c=0.21531249999999993, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating nu does not meet delta, omega does not meet delta: -2*x**(a + 1)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-a - b - c + 2)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 19.0053755983838 within margin of 0.01, attained around a=0.13867187500000006, b=0.138671875, c=0.2646875000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.5 - nu meets gamma but not delta: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(a + b + 1)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - b - c + 2)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 14.8295179569203 within margin of 0.01, attained around a=0.17898437500000003, b=0.17906250000000004, c=0.3523437499999999, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.5 - nu meets eta, omega meets delta but not eta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - b - c + 2)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 15.9483341390523 within margin of 0.01, attained around a=0.108359375, b=0.10679687500000005, c=0.2415625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.5 - nu meets eta, omega does not meet delta: -2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b - c + 2)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 15.8920433386566 within margin of 0.01, attained around a=0.15015625000000002, b=0.14406249999999998, c=0.3315625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.5 - nu meets delta but not eta, omega meets delta but not eta: -2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b - c + 2)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 15.8686739448909 within margin of 0.01, attained around a=0.09531250000000004, b=0.0953125, c=0.17468750000000005, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.5 - nu meets delta but not eta, omega does not meet delta: -2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) - 2*x**(-a - b - c + 2)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 16.6187815319069 within margin of 0.01, attained around a=0.12062500000000001, b=0.124375, c=0.20999999999999994, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.5 - nu does not meet delta, omega does not meet delta: -2*x**(a + 1)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-a - b - c + 2)*(-x**c - x**(-2*a - 2*b + 1) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 15.4227639521435 within margin of 0.01, attained around a=0.16968750000000007, b=0.16976562500000003, c=0.3115625000000001, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_8_5_1):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "id": "c5d6963d-f519-4495-ad63-6c9c2678b440",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_5_2 = [\n",
    "\n",
    "# There exists curves mu and nu meeting beta and filaments\n",
    "# By the analysis above, we can assume mu and nu do not meet gamma\n",
    "# The remaining options for curves mu and nu meeting beta are: \n",
    "# (meets eta, meets eta), (meets eta, meets delta but not eta), (meets eta, does not meet delta), (meets delta but not eta, meets delta but not eta), (meets delta but not eta, does not meet delta), (does not meet delta, does not meet delta)\n",
    "\n",
    "# Similarly, there exists omega and chi meeting gamma and filaments\n",
    "# We can assume omega and chi do not meet beta\n",
    "# Omega and chi have the same remaining options as for mu and nu\n",
    "    \n",
    "# If mu meets eta, nu meets eta\n",
    "    \n",
    "(\"omega meets delta but not eta, chi meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # chi, chi'\n",
    " 15.2, 0.07, 0.08, 0.33),\n",
    "\n",
    "(\"omega meets delta but not eta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)), # chi, chi'\n",
    " 16.1, 0.08, 0.13, 0.44),\n",
    "\n",
    "(\"omega does not meet delta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b)), # chi, chi'\n",
    " 15.4, 0.1, 0.15, 1),\n",
    "\n",
    "# If mu meets eta, nu meets delta but not eta\n",
    "    \n",
    "(\"omega meets delta but not eta, chi meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # chi, chi'\n",
    " 15.5, 0.07, 0.07, 0.24),\n",
    "\n",
    "(\"omega meets delta but not eta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)), # chi, chi'\n",
    " 17.2, 0.09, 0.11, 0.28),\n",
    "\n",
    "(\"Lemma 12.5 - mu meets eta, nu meets delta but not eta, omega does not meet delta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)), # chi, chi'\n",
    " 17.7, 0.12, 0.13, 0.34),\n",
    "\n",
    "# If mu meets eta, nu does not meet delta\n",
    "    \n",
    "(\"omega meets delta but not eta, chi meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c), # chi, chi'\n",
    " 17.2, 0.11, 0.09, 0.26),\n",
    "\n",
    "(\"omega meets delta but not eta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)), # chi, chi'\n",
    " 17.6, 0.12, 0.14, 0.36),\n",
    "\n",
    "(\"omega does not meet delta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b)), # chi, chi'\n",
    " 16.2, 0.15, 0.15, 1),\n",
    "\n",
    "# We can now assume that mu and nu and omega and chi do not meet eta\n",
    "# then there exists upsilon leaving delta at the same vertex as eta\n",
    "    \n",
    "# If mu meets delta but not eta, nu meets delta but not eta\n",
    "    \n",
    "(\"omega meets delta but not eta, chi meets delta but not eta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # chi, chi'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon'\n",
    " 15.4, 0.06, 0.06, 0.18),\n",
    "\n",
    "(\"omega meets delta but not eta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # chi, chi'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon'\n",
    " 17.6, 0.08, 0.1, 0.2),\n",
    "\n",
    "(\"omega does not meet delta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # chi, chi'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon'\n",
    " 18.9, 0.1, 0.12, 0.23),\n",
    "\n",
    "# If mu meets delta but not eta, nu does not meet delta\n",
    "    \n",
    "(\"omega meets delta but not eta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (2 - 2 * a - b - c) * (1 - x ** a) * (1 - x ** c) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # chi, chi'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon'\n",
    " 19, 0.12, 0.12, 0.24),\n",
    "\n",
    "(\"omega does not meet delta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b - c) * (1 - x ** b) * (1 - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** c - x ** (1 - 2 * a - 2 * b)) # chi, chi'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon'\n",
    " 19.2, 0.15, 0.14, 0.31),\n",
    "\n",
    "# If mu does not meet delta, nu does not meet delta\n",
    "    \n",
    "(\"omega does not meet delta, chi does not meet delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b)) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b)) # nu, nu'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b)) # chi, chi'\n",
    " - 2 * x ** (2 - 2 * a - 2 * b) * (1 - x ** a) * (1 - x ** b), # upsilon, upsilon'\n",
    " 17.3, 0.16, 0.16, 1),\n",
    "\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "id": "5cff4bd6-343a-433a-8cff-34b2004d3d6c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating omega meets delta but not eta, chi meets delta but not eta: -4*x**(-a - 2*b + 2)*(1 - x**b) - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 15.2902189351949 within margin of 0.01, attained around a=0.06875000000000002, b=0.08316406250000002, c=0.33078124999999997, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi does not meet delta: -2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 4*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 16.1863531899966 within margin of 0.01, attained around a=0.08359375000000002, b=0.1296875, c=0.436875, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta, chi does not meet delta: -4*x**(b + 1)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b + 1)) - 4*x**(-a - 2*b + 2)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 15.4386034555578 within margin of 0.01, attained around a=0.10374999999999998, b=0.14499999999999996, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi meets delta but not eta: -2*x**(-a - 2*b + 2)*(1 - x**b) - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 15.5097929426791 within margin of 0.01, attained around a=0.07171875, b=0.07015625, c=0.23765625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi does not meet delta: -2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 17.2051343975392 within margin of 0.01, attained around a=0.091875, b=0.11015625000000001, c=0.276875, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.5 - mu meets eta, nu meets delta but not eta, omega does not meet delta, chi does not meet delta: -4*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 17.7334295590066 within margin of 0.01, attained around a=0.125, b=0.13249999999999998, c=0.34, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi meets delta but not eta: -2*x**(a + 1)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 17.2486821308549 within margin of 0.01, attained around a=0.10718750000000003, b=0.09449218749999999, c=0.2639062500000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi does not meet delta: -2*x**(a + 1)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 17.6961152094751 within margin of 0.01, attained around a=0.12281249999999999, b=0.140390625, c=0.3553124999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta, chi does not meet delta: -2*x**(a + 1)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) - 4*x**(b + 1)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 16.2322457741558 within margin of 0.01, attained around a=0.14999999999999997, b=0.15125000000000002, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi meets delta but not eta: -2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 4*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 15.4350623841889 within margin of 0.01, attained around a=0.061484375000000015, b=0.061484375000000015, c=0.17453125000000003, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi does not meet delta: -2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 17.6914816192776 within margin of 0.01, attained around a=0.07968750000000002, b=0.10117187499999998, c=0.19921875000000006, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta, chi does not meet delta: -4*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 4*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 18.9759215529491 within margin of 0.01, attained around a=0.09976562499999998, b=0.12398437500000002, c=0.22921874999999997, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets delta but not eta, chi does not meet delta: -2*x**(a + 1)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-2*a - b - c + 2)*(1 - x**a)*(1 - x**c) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 19.0732308031682 within margin of 0.01, attained around a=0.11734375, b=0.11734375000000002, c=0.2415625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta, chi does not meet delta: -2*x**(a + 1)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 4*x**(b + 1)*(1 - x**a)*(-x**c - x**(-2*a - 2*b + 1) + 1) - 2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(-a - 2*b - c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-2*a - 2*b + 1) + 1) ...\n",
      "The minimum PF zero is 19.2140608657005 within margin of 0.01, attained around a=0.14652343749999996, b=0.1368359375, c=0.31234375, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet delta, chi does not meet delta: -4*x**(a + 1)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) - 4*x**(b + 1)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b + 1)) - 2*x**(-2*a - 2*b + 2)*(1 - x**a)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 17.3456394291523 within margin of 0.01, attained around a=0.16062499999999996, b=0.16062500000000002, c=1, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_8_5_2):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "id": "4d5a0418-4cb1-4dbd-add6-5dac8a945ab5",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_6 = [\n",
    "\n",
    "# There exists omega exiting beta at the same vertex as mu\n",
    "# # If omega meets gamma\n",
    "\n",
    "(\"omega meets beta' - 1\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (2 - a - b) * (1 - x ** (1 - 2 * a - 2 * b)), # omega, omega'\n",
    " 12.9, 0.1, 0.1, 1),\n",
    "\n",
    "(\"omega meets beta' - 2\", # Using the inequality p' \\leq p\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** (1/2 - 3/2 * a)) * (1 - 2 * x ** a)\n",
    " - 2 * x ** (2 - a - 2 * (1/2 - 3/2 * a)) * (1 - x ** (1/2 - 3/2 * a)) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - (1/2 - 3/2 * a)) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (2 - a - (1/2 - 3/2 * a)) * (1 - x ** a), # omega, omega'\n",
    " 24.8, 0.28, 1, 1),\n",
    "\n",
    "(\"omega does not meet beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a + b) * (1 - 2 * x ** (1 - 2 * a - 2 * b)), # omega, omega'\n",
    " 15.9, 0.14, 0.14, 1),\n",
    "\n",
    "# We can now assume that omega does not meet gamma\n",
    "# There exists chi exiting gamma at the same vertex as nu\n",
    "# We can assume that chi does not meet beta\n",
    "    \n",
    "(\"omega meets beta', chi meets beta' - 1\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b)), # chi, chi'\n",
    " 11.3, 0.08, 0.08, 1),\n",
    "\n",
    "(\"omega meets beta', chi meets beta' - 2\", # Using the inequality p' \\leq p\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** (1/2 - 3/2 * a)) * (1 - 2 * x ** a)\n",
    " - 2 * x ** (2 - a - 2 * (1/2 - 3/2 * a)) * (1 - x ** (1/2 - 3/2 * a)) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - (1/2 - 3/2 * a)) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (2 - a - 2 * (1/2 - 3/2 * a)) * (1 - x ** (1/2 - 3/2 * a)) * (1 - x ** a) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - (1/2 - 3/2 * a)) * (1 - x ** a) * (1 - x ** a), # chi, chi'\n",
    " 26.4, 0.28, 1, 1),\n",
    "    \n",
    "(\"omega meets beta', chi does not meet beta' - 1\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) * (1 - x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b)), # chi, chi'\n",
    " 13.7, 0.09, 0.13, 1),\n",
    "\n",
    "(\"omega meets beta', chi does not meet beta' - 2\", # Using the inequality p' \\leq p\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** (1/2 - 3/2 * a)) * (1 - 2 * x ** a)\n",
    " - 2 * x ** (2 - a - 2 * (1/2 - 3/2 * a)) * (1 - x ** (1/2 - 3/2 * a)) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - (1/2 - 3/2 * a)) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (2 - a - 2 * (1/2 - 3/2 * a)) * (1 - x ** (1/2 - 3/2 * a)) * (1 - x ** a) # omega, omega'\n",
    " - 2 * x ** (1 + (1/2 - 3/2 * a)) * (1 - x ** a) * (1 - 2 * x ** a), # chi, chi'\n",
    " 25.7, 0.27, 0.08, 1),\n",
    "\n",
    "(\"omega does not meet beta', chi meets beta' - 1\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) * (1 - x ** (1 - 2 * a - 2 * b)), # chi, chi'\n",
    " 13.7, 0.13, 0.09, 1),\n",
    "\n",
    "(\"omega does not meet beta', chi meets beta' - 2\", # Using the inequality p' \\leq p\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** (1/2 - 3/2 * a)) * (1 - 2 * x ** a)\n",
    " - 2 * x ** (2 - a - 2 * (1/2 - 3/2 * a)) * (1 - x ** (1/2 - 3/2 * a)) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - (1/2 - 3/2 * a)) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** (1/2 - 3/2 * a)) * (1 - 2 * x ** a) # omega, omega'\n",
    " - 2 * x ** (2 - 2 * a - (1/2 - 3/2 * a)) * (1 - x ** a) * (1 - x ** a), # chi, chi'\n",
    " 26.3, 0.28, 0.08, 1),\n",
    "\n",
    "(\"omega does not meet beta', chi does not meet beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b))\n",
    " - 2 * x ** (2 - a - 2 * b) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (2 - 2 * a - b) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - 2 * x ** (1 - 2 * a - 2 * b)) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - 2 * x ** (1 - 2 * a - 2 * b)), # chi, chi'\n",
    " 15.6, 0.13, 0.13, 1),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "id": "a4ded54a-320c-4018-ba19-8c1e37432339",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating omega meets beta' - 1: -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(-a - b + 2)*(1 - x**(-2*a - 2*b + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 13.0043685064975 within margin of 0.01, attained around a=0.10437499999999997, b=0.10468749999999996, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta' - 2: -2*x**(1.5 - 0.5*a)*(1 - x**a) - 2*x**(0.5*a + 1.5)*(1 - x**a) - 2*x**(2.0*a + 1.0)*(1 - x**(0.5 - 1.5*a)) + (1 - x)*(1 - 2*x**a)*(1 - x**a)*(1 - x**(0.5 - 1.5*a)) ...\n",
      "The minimum PF zero is 24.8749540122516 within margin of 0.01, attained around a=0.28, b=1, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet beta': -2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(1 - x**b) - 2*x**(a + b + 1)*(1 - 2*x**(-2*a - 2*b + 1)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 15.9420124350407 within margin of 0.01, attained around a=0.14437499999999998, b=0.14437500000000003, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta', chi meets beta' - 1: -2*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**(-2*a - 2*b + 1)) - 2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(1 - x**b)*(1 - x**(-2*a - 2*b + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 11.3976842017281 within margin of 0.01, attained around a=0.07625000000000001, b=0.07625000000000001, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta', chi meets beta' - 2: -2*x**(1.5 - 0.5*a)*(1 - x**a)**2 - 2*x**(1.5 - 0.5*a)*(1 - x**a) - 2*x**(2.0*a + 1.0)*(1 - x**a)*(1 - x**(0.5 - 1.5*a)) - 2*x**(2.0*a + 1.0)*(1 - x**(0.5 - 1.5*a)) + (1 - x)*(1 - 2*x**a)*(1 - x**a)*(1 - x**(0.5 - 1.5*a)) ...\n",
      "The minimum PF zero is 26.4661085110366 within margin of 0.01, attained around a=0.2775, b=1, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta', chi does not meet beta' - 1: -2*x**(b + 1)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b + 1)) - 2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(1 - x**b)*(1 - x**(-2*a - 2*b + 1)) - 2*x**(-a - 2*b + 2)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 13.7232076239461 within margin of 0.01, attained around a=0.08999999999999998, b=0.125, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta', chi does not meet beta' - 2: -2*x**(1.5 - 1.5*a)*(1 - 2*x**a)*(1 - x**a) - 2*x**(1.5 - 0.5*a)*(1 - x**a) - 2*x**(2.0*a + 1.0)*(1 - x**a)*(1 - x**(0.5 - 1.5*a)) - 2*x**(2.0*a + 1.0)*(1 - x**(0.5 - 1.5*a)) + (1 - x)*(1 - 2*x**a)*(1 - x**a)*(1 - x**(0.5 - 1.5*a)) ...\n",
      "The minimum PF zero is 25.7506327325286 within margin of 0.01, attained around a=0.27249999999999996, b=0.08, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet beta', chi meets beta' - 1: -2*x**(a + 1)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) - 2*x**(-2*a - b + 2)*(1 - x**a)*(1 - x**(-2*a - 2*b + 1)) - 2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 13.7232076239461 within margin of 0.01, attained around a=0.125, b=0.08999999999999998, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet beta', chi meets beta' - 2: -2*x**(1.5 - 0.5*a)*(1 - x**a)**2 - 2*x**(1.5 - 0.5*a)*(1 - x**a) - 2*x**(a + 1)*(1 - 2*x**a)*(1 - x**(0.5 - 1.5*a)) - 2*x**(2.0*a + 1.0)*(1 - x**(0.5 - 1.5*a)) + (1 - x)*(1 - 2*x**a)*(1 - x**a)*(1 - x**(0.5 - 1.5*a)) ...\n",
      "The minimum PF zero is 26.3356211295835 within margin of 0.01, attained around a=0.2762500000000001, b=0.08, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating omega does not meet beta', chi does not meet beta': -2*x**(a + 1)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) - 2*x**(b + 1)*(1 - x**a)*(1 - 2*x**(-2*a - 2*b + 1)) - 2*x**(-2*a - b + 2)*(1 - x**a) - 2*x**(-a - 2*b + 2)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-2*a - 2*b + 1)) ...\n",
      "The minimum PF zero is 15.6408339524533 within margin of 0.01, attained around a=0.13187499999999996, b=0.13187500000000002, c=1, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_8_6):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "id": "fe772eee-4a2d-4bcb-ac70-9c73173bc8c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_7 = [\n",
    "(\"gamma' meets beta and gamma and beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c)\n",
    " - 2 * x ** (2 - 4 * a - b - 2 * c), # gamma', (gamma')'\n",
    " 26.1, 0.07, 0.21, 0.12),\n",
    "    \n",
    "(\"gamma' meets beta and gamma but not beta'\", # then there exists mu and nu meeting beta' and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c)\n",
    " - 2 * x ** (2 - 4 * a - b - 2 * c) * (1 - x ** c) # gamma', (gamma')'\n",
    " - 4 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** b), # mu, mu', nu, nu'\n",
    " 15.9, 0.09, 0.36, 0.08),\n",
    "    \n",
    "(\"gamma' meets beta and beta' but not gamma\", # then there exists mu and nu meeting gamma and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c)\n",
    " - 2 * x ** (2 - 4 * a - b - 2 * c) * (1 - x ** b) # gamma', (gamma')'\n",
    " - 4 * x ** (1 + a + b + c) * (1 - x ** a) * (1 - x ** c), # mu, mu', nu, nu'\n",
    " 18.4, 0.08, 0.13, 0.16),\n",
    "\n",
    "(\"gamma' meets gamma and beta' but not beta - 1\", # then there exists mu and nu meeting beta and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c)\n",
    " - 2 * x ** (2 - 4 * a - b - 2 * c) * (1 - x ** a) # gamma', (gamma')'\n",
    " - 4 * x ** (1 + a + b + c) * (1 - x ** b) * (1 - x ** c), # mu, mu', nu, nu'\n",
    " 14, 0.06, 0.44, 0.2),\n",
    "\n",
    "(\"gamma' meets gamma and beta' but not beta - 2\", # Using the inequality p' \\leq p\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** a)\n",
    " - 2 * x ** (2 - 4 * a - b - 2 * a) * (1 - x ** a) # gamma', (gamma')'\n",
    " - 4 * x ** (1 + a + b + a) * (1 - x ** b) * (1 - x ** a), # mu, mu', nu, nu'\n",
    " 15.9, 0.09, 0.36, 1),\n",
    "    \n",
    "(\"gamma' meets beta but not gamma and beta'\",\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c)\n",
    " - 2 * x ** (2 - 4 * a - b - 2 * c) * (1 - x ** b) * (1 - x ** c) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b), # nu, nu'\n",
    " 18.5, 0.13, 0.17, 0.22),\n",
    "    \n",
    "(\"gamma' meets gamma but not beta and beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c)\n",
    " - 2 * x ** (2 - 4 * a - b - 2 * c) * (1 - x ** a) * (1 - x ** c) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b), # nu, nu'\n",
    " 15.1, 0.09, 0.33, 0.28),\n",
    "    \n",
    "(\"gamma' meets beta' but not beta and gamma - 1\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c)\n",
    " - 2 * x ** (2 - 4 * a - b - 2 * c) * (1 - x ** a) * (1 - x ** b) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b), # nu, nu'\n",
    " 13.9, 0.07, 0.15, 0.43),\n",
    "\n",
    "(\"gamma' meets beta' but not beta and gamma - 2\", # Using the inequality p' \\leq p\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** a)\n",
    " - 2 * x ** (2 - 4 * a - b - 2 * a) * (1 - x ** a) * (1 - x ** b) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + b + a) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a + a) * (1 - x ** b), # nu, nu'\n",
    " 19.1, 0.16, 0.2, 1),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "id": "8a578cc7-6020-4d41-903e-9075589afd85",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating gamma' meets beta and gamma and beta': -2*x**(-4*a - b - 2*c + 2) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c) ...\n",
      "The minimum PF zero is 26.1794494065075 within margin of 0.01, attained around a=0.068125, b=0.21249999999999997, c=0.124375, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating gamma' meets beta and gamma but not beta': -2*x**(-4*a - b - 2*c + 2)*(1 - x**c) - 4*x**(a + b + c + 1)*(1 - x**a)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c) ...\n",
      "The minimum PF zero is 15.9356770821643 within margin of 0.01, attained around a=0.08874999999999997, b=0.36031249999999987, c=0.084375, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating gamma' meets beta and beta' but not gamma: -2*x**(-4*a - b - 2*c + 2)*(1 - x**b) - 4*x**(a + b + c + 1)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c) ...\n",
      "The minimum PF zero is 18.4783108994529 within margin of 0.01, attained around a=0.08250000000000002, b=0.13124999999999998, c=0.15999999999999998, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating gamma' meets gamma and beta' but not beta - 1: -2*x**(-4*a - b - 2*c + 2)*(1 - x**a) - 4*x**(a + b + c + 1)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c) ...\n",
      "The minimum PF zero is 14.0279743262717 within margin of 0.01, attained around a=0.055937499999999994, b=0.4425, c=0.1984375, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating gamma' meets gamma and beta' but not beta - 2: -2*x**(-6*a - b + 2)*(1 - x**a) - 4*x**(2*a + b + 1)*(1 - x**a)*(1 - x**b) + (1 - x)*(1 - x**a)**2*(1 - x**b) ...\n",
      "The minimum PF zero is 15.9395297607949 within margin of 0.01, attained around a=0.086875, b=0.3562500000000001, c=1, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating gamma' meets beta but not gamma and beta': -2*x**(a + c + 1)*(1 - x**b) - 2*x**(b + c + 1)*(1 - x**a) - 2*x**(-4*a - b - 2*c + 2)*(1 - x**b)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c) ...\n",
      "The minimum PF zero is 18.5175031007568 within margin of 0.01, attained around a=0.1275, b=0.16875, c=0.21875, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating gamma' meets gamma but not beta and beta': -2*x**(a + c + 1)*(1 - x**b) - 2*x**(b + c + 1)*(1 - x**a) - 2*x**(-4*a - b - 2*c + 2)*(1 - x**a)*(1 - x**c) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c) ...\n",
      "The minimum PF zero is 15.1766638020260 within margin of 0.01, attained around a=0.09249999999999999, b=0.326875, c=0.2806250000000001, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating gamma' meets beta' but not beta and gamma - 1: -2*x**(a + c + 1)*(1 - x**b) - 2*x**(b + c + 1)*(1 - x**a) - 2*x**(-4*a - b - 2*c + 2)*(1 - x**a)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c) ...\n",
      "The minimum PF zero is 13.9632516363465 within margin of 0.01, attained around a=0.07375, b=0.14625000000000002, c=0.425625, d=0.5 within margin of 0.001\n",
      "\n",
      "Evaluating gamma' meets beta' but not beta and gamma - 2: -2*x**(2*a + 1)*(1 - x**b) - 2*x**(-6*a - b + 2)*(1 - x**a)*(1 - x**b) - 2*x**(a + b + 1)*(1 - x**a) + (1 - x)*(1 - x**a)**2*(1 - x**b) ...\n",
      "The minimum PF zero is 19.1229106729824 within margin of 0.01, attained around a=0.1625, b=0.2025, c=1, d=0.5 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start) in enumerate(Lemma_A_8_7):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, a_range = 0.01, b_range = 0.01, c_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "id": "b5a1e6c5-4dec-4056-b853-ee8ef680a263",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_8 = [\n",
    "\n",
    "# Case (1): beta' and gamma' are not petal curves\n",
    "    \n",
    "(\"mu does not meet beta' and gamma'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (3/2 - 3/2 * a - 3/2 * b - 3/2 * c) - x ** c)\n",
    " - 2 * x ** (1 + a + c - (3/2 - 3/2 * a - 3/2 * b - 3/2 * c)) * (1 - x ** b) * (1 - 2 * x ** (3/2 - 3/2 * a - 3/2 * b - 3/2 * c)) # mu, mu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) * (1 - 2 * x ** (3/2 - 3/2 * a - 3/2 * b - 3/2 * c)), # nu, nu'\n",
    " 15.9, 0.11, 0.06, 0.54, 1),\n",
    "\n",
    "(\"mu meets exactly one of beta' or gamma'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** d - x ** (3 - 3 * a - 3 * b - 3 * c - d) - x ** c)\n",
    " - 2 * x ** (1 + a + c - d) * (1 - x ** b) * (1 - x ** d) # mu, mu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** d - x ** (3 - 3 * a - 3 * b - 3 * c - d)), # nu, nu'\n",
    " 16.7, 0.12, 0.06, 0.51, 0.32),\n",
    "\n",
    "(\"mu and nu meet beta' and gamma'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (3/2 - 3/2 * a - 3/2 * b - 3/2 * c) - x ** c)\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a), # nu, nu'\n",
    " 15.7, 0.09, 0.09, 0.43, 1),\n",
    "\n",
    "# Case (2): beta' is a petal curve\n",
    "\n",
    "# There exists omega that exits beta at the same vertex as mu\n",
    "    \n",
    "(\"omega meets beta and gamma and gamma' - 1\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (3 - 3 * a - 3 * b - 4 * c) - x ** c)\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a + b + c), # omega, omega'\n",
    " 14, 0.2, 0.2, 0.3, 1),\n",
    "\n",
    "(\"omega meets beta and gamma and gamma' - 2\", # Using q' \\leq p'\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (3/5 - 3/5 * a - 3/5 * b))\n",
    " - 2 * x ** (1 + a + (3/5 - 3/5 * a - 3/5 * b)) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + b + (3/5 - 3/5 * a - 3/5 * b)) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a + b + (3/5 - 3/5 * a - 3/5 * b)), # omega, omega'\n",
    " 14.9, 0.17, 0.17, 1, 1),\n",
    "    \n",
    "(\"omega meets beta and gamma and beta' but not gamma'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (3 - 3 * a - 3 * b - 4 * c) - x ** c)\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a + b + c - (3 - 3 * a - 3 * b - 4 * c)) * (1 - x ** (3 - 3 * a - 3 * b - 4 * c)), # omega, omega'\n",
    " 16.4, 0.2, 0.2, 0.36, 1),\n",
    "\n",
    "# We can now assume that omega does not meet gamma\n",
    "# then there exists chi that exits gamma at the same vertex as nu\n",
    "    \n",
    "(\"omega meets gamma', chi meets gamma'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (3 - 3 * a - 3 * b - 4 * c) - x ** c)\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) # omega, omega'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a), # chi, chi'\n",
    " 14.5, 0.16, 0.16, 0.36, 1),\n",
    "\n",
    "(\"Lemma 12.8 - omega meets gamma', chi does not meet gamma'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (3 - 3 * a - 3 * b - 4 * c) - x ** c)\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) # omega, omega'\n",
    " - 2 * x ** (1 + b + c - (3 - 3 * a - 3 * b - 4 * c)) * (1 - x ** a) * (1 - x ** (3 - 3 * a - 3 * b - 4 * c) - x ** c), # chi, chi'\n",
    " 15.2, 0.17, 0.18, 0.38, 1),\n",
    "\n",
    "(\"Lemma 12.8 - omega meets beta' but not gamma'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (3 - 3 * a - 3 * b - 4 * c) - x ** c)\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a + c - (3 - 3 * a - 3 * b - 4 * c)) * (1 - x ** b) * (1 - x ** (3 - 3 * a - 3 * b - 4 * c)) # omega, omega'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) * (1 - x ** (3 - 3 * a - 3 * b - 4 * c) - x ** c), # chi, chi'\n",
    " 15.3, 0.19, 0.13, 0.42, 1),\n",
    "\n",
    "(\"Lemma 12.8 - omega does not meet beta', chi does not meet beta' - 1\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** (3 - 3 * a - 3 * b - 4 * c) - x ** c)\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + b + c) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - x ** (3 - 3 * a - 3 * b - 4 * c) - x ** c) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - x ** (3 - 3 * a - 3 * b - 4 * c) - x ** c), # chi, chi'\n",
    " 14.1, 0.22, 0.22, 0.27, 1),\n",
    "    \n",
    "(\"Lemma 12.8 - omega does not meet beta', chi does not meet beta' - 2\", # Using q' \\leq p'\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - 2 * x ** (3/5 - 3/5 * a - 3/5 * b))\n",
    " - 2 * x ** (1 + a + (3/5 - 3/5 * a - 3/5 * b)) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + b + (3/5 - 3/5 * a - 3/5 * b)) * (1 - x ** a) # nu, nu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) * (1 - 2 * x ** (3/5 - 3/5 * a - 3/5 * b)) # omega, omega'\n",
    " - 2 * x ** (1 + b) * (1 - x ** a) * (1 - 2 * x ** (3/5 - 3/5 * a - 3/5 * b)), # chi, chi'\n",
    " 14.9, 0.19, 0.19, 1, 1),    \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "id": "becec3d4-b08e-4a59-bee8-e71bf0f61179",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating mu does not meet beta' and gamma': -2*x**(b + c + 1)*(1 - x**a)*(1 - 2*x**(-1.5*a - 1.5*b - 1.5*c + 1.5)) - 2*x**(2.5*a + 1.5*b + 2.5*c - 0.5)*(1 - x**b)*(1 - 2*x**(-1.5*a - 1.5*b - 1.5*c + 1.5)) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - 2*x**(-1.5*a - 1.5*b - 1.5*c + 1.5) + 1) ...\n",
      "The minimum PF zero is 15.9986548410518 within margin of 0.01, attained around a=0.11125000000000002, b=0.06125, c=0.545, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets exactly one of beta' or gamma': -2*x**(b + c + 1)*(1 - x**a)*(-x**d - x**(-3*a - 3*b - 3*c - d + 3) + 1) - 2*x**(a + c - d + 1)*(1 - x**b)*(1 - x**d) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**d - x**(-3*a - 3*b - 3*c - d + 3) + 1) ...\n",
      "The minimum PF zero is 16.7388968157741 within margin of 0.01, attained around a=0.115, b=0.061875, c=0.505625, d=0.32125000000000004 within margin of 0.001\n",
      "\n",
      "Evaluating mu and nu meet beta' and gamma': -2*x**(a + c + 1)*(1 - x**b) - 2*x**(b + c + 1)*(1 - x**a) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - 2*x**(-1.5*a - 1.5*b - 1.5*c + 1.5) + 1) ...\n",
      "The minimum PF zero is 15.7025035216993 within margin of 0.01, attained around a=0.09749999999999998, b=0.09749999999999998, c=0.415, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta and gamma and gamma' - 1: -2*x**(a + c + 1)*(1 - x**b) - 2*x**(b + c + 1)*(1 - x**a) - 2*x**(a + b + c + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-3*a - 3*b - 4*c + 3) + 1) ...\n",
      "The minimum PF zero is 14.0432335300683 within margin of 0.01, attained around a=0.19875, b=0.2, c=0.29875000000000007, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta and gamma and gamma' - 2: -2*x**(-0.6*a + 0.4*b + 1.6)*(1 - x**a) - 2*x**(0.4*a - 0.6*b + 1.6)*(1 - x**b) - 2*x**(0.4*a + 0.4*b + 1.6) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-0.6*a - 0.6*b + 0.6)) ...\n",
      "The minimum PF zero is 14.9114330295716 within margin of 0.01, attained around a=0.17281249999999998, b=0.17281249999999998, c=1, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets beta and gamma and beta' but not gamma': -2*x**(a + c + 1)*(1 - x**b) - 2*x**(b + c + 1)*(1 - x**a) - 2*x**(4*a + 4*b + 5*c - 2)*(1 - x**(-3*a - 3*b - 4*c + 3)) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-3*a - 3*b - 4*c + 3) + 1) ...\n",
      "The minimum PF zero is 16.4745308612352 within margin of 0.01, attained around a=0.19875, b=0.2, c=0.3637499999999999, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating omega meets gamma', chi meets gamma': -4*x**(a + c + 1)*(1 - x**b) - 4*x**(b + c + 1)*(1 - x**a) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-3*a - 3*b - 4*c + 3) + 1) ...\n",
      "The minimum PF zero is 14.5914762840110 within margin of 0.01, attained around a=0.16, b=0.16, c=0.36, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.8 - omega meets gamma', chi does not meet gamma': -4*x**(a + c + 1)*(1 - x**b) - 2*x**(b + c + 1)*(1 - x**a) - 2*x**(3*a + 4*b + 5*c - 2)*(1 - x**a)*(-x**c - x**(-3*a - 3*b - 4*c + 3) + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-3*a - 3*b - 4*c + 3) + 1) ...\n",
      "The minimum PF zero is 15.2076283516441 within margin of 0.01, attained around a=0.17125000000000004, b=0.17374999999999996, c=0.385625, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.8 - omega meets beta' but not gamma': -2*x**(a + c + 1)*(1 - x**b) - 2*x**(b + c + 1)*(1 - x**a)*(-x**c - x**(-3*a - 3*b - 4*c + 3) + 1) - 2*x**(b + c + 1)*(1 - x**a) - 2*x**(4*a + 3*b + 5*c - 2)*(1 - x**b)*(1 - x**(-3*a - 3*b - 4*c + 3)) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-3*a - 3*b - 4*c + 3) + 1) ...\n",
      "The minimum PF zero is 15.3751996097548 within margin of 0.01, attained around a=0.18625, b=0.12999999999999998, c=0.4212499999999999, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.8 - omega does not meet beta', chi does not meet beta' - 1: -2*x**(a + 1)*(1 - x**b)*(-x**c - x**(-3*a - 3*b - 4*c + 3) + 1) - 2*x**(b + 1)*(1 - x**a)*(-x**c - x**(-3*a - 3*b - 4*c + 3) + 1) - 2*x**(a + c + 1)*(1 - x**b) - 2*x**(b + c + 1)*(1 - x**a) + (1 - x)*(1 - x**a)*(1 - x**b)*(-x**c - x**(-3*a - 3*b - 4*c + 3) + 1) ...\n",
      "The minimum PF zero is 14.1235842944636 within margin of 0.01, attained around a=0.21625000000000003, b=0.21625000000000003, c=0.27375000000000005, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.8 - omega does not meet beta', chi does not meet beta' - 2: -2*x**(a + 1)*(1 - x**b)*(1 - 2*x**(-0.6*a - 0.6*b + 0.6)) - 2*x**(b + 1)*(1 - x**a)*(1 - 2*x**(-0.6*a - 0.6*b + 0.6)) - 2*x**(-0.6*a + 0.4*b + 1.6)*(1 - x**a) - 2*x**(0.4*a - 0.6*b + 1.6)*(1 - x**b) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - 2*x**(-0.6*a - 0.6*b + 0.6)) ...\n",
      "The minimum PF zero is 14.9967688752142 within margin of 0.01, attained around a=0.188125, b=0.188125, c=1, d=1 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start, d_start) in enumerate(Lemma_A_8_8):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, d_start = d_start, a_range = 0.01, b_range = 0.01, c_range = 0.01, d_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "id": "e1f908e6-b18e-4d9c-9020-a24d5bd56640",
   "metadata": {},
   "outputs": [],
   "source": [
    "Lemma_A_8_10_1 = [\n",
    "    \n",
    "(\"beta' meets beta and gamma, gamma' meets at least one of beta and gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b)\n",
    " - 2 * x ** d # beta', (beta')'\n",
    " - 2 * x ** (2 - a - b - d) * (1 - x ** a - 2 * x ** d), # gamma', (gamma')'\n",
    " 17.4, 0.24, 0.47, 1, 0.77),  \n",
    "\n",
    "(\"beta' meets beta and gamma, gamma' meets delta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c)\n",
    " - 2 * x ** d * (1 - x ** c) # beta', (beta')'\n",
    " - 2 * x ** (2 - a - a - 2 * c - d) * ((1 - x ** a) * (1 - x ** a) - 2 * x ** d), # gamma', (gamma')'\n",
    " 25.8, 0.21, 1, 0.13, 0.7), \n",
    "\n",
    "(\"beta' meets gamma and delta, gamma' meets beta\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c)\n",
    " - 2 * x ** d * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (2 - a - b - 2 * c - d) * ((1 - x ** b) * (1 - x ** c) - 2 * x ** d), # gamma', (gamma')'\n",
    " 25.8, 0.21, 0.21, 0.12, 0.83),\n",
    "\n",
    "(\"beta' meets delta but not beta and gamma, gamma' meets beta but not gamma\", # then there exists mu meeting gamma and filaments\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b) * (1 - x ** c)\n",
    " - 2 * x ** d * (1 - x ** a) * (1 - x ** b) # beta', (beta')'\n",
    " - 2 * x ** (2 - a - b - 2 * c - d) * (1 - x ** b) * (1 - x ** c - 2 * x ** d) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a + b + c) * (1 - x ** a - 2 * x ** (2 - a - b - 2 * c - d)) * (1 - x ** c - 2 * x ** d), # mu, mu'\n",
    " 15.7, 0.27, 0.05, 0.15, 0.75),\n",
    "\n",
    "# If beta' and gamma' meet delta but not beta and gamma\n",
    "# then there exists mu meeting beta and filaments\n",
    "    \n",
    "(\"mu meets gamma\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c)\n",
    " - 2 * x ** (1 - 1/2 * a - 1/2 * a - c) * (1 - x ** a) * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (1 - 1/2 * a - 1/2 * a - c) * (1 - x ** a) * (1 - x ** a) * (1 - 2 * x ** (1 - 1/2 * a - 1/2 * a - c)) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a + a + c) * ((1 - 2 * x ** (1 - 1/2 * a - 1/2 * a - c)) ** 2 - x ** c), # mu, mu'\n",
    " 19.9, 0.09, 1, 0.29, 1),\n",
    "\n",
    "(\"mu does not meet gamma\", # then there exists nu meeting gamma and filaments, we can assume that nu does not meet beta\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a) * (1 - x ** c)\n",
    " - 2 * x ** (1 - 1/2 * a - 1/2 * a - c) * (1 - x ** a) * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (1 - 1/2 * a - 1/2 * a - c) * (1 - x ** a) * (1 - x ** a) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** a) * (1 - x ** c) * ((1 - 2 * x ** (1 - 1/2 * a - 1/2 * a - c)) ** 2 - x ** c) # mu, mu'\n",
    " - 2 * x ** (1 + a + c) * (1 - x ** a) * (1 - x ** c) * ((1 - 2 * x ** (1 - 1/2 * a - 1/2 * a - c)) ** 2 - x ** c), # nu, nu'\n",
    " 20.7, 0.04, 1, 0.22, 1),\n",
    "\n",
    "# If beta' and gamma' meet gamma but not beta\n",
    "# then there exists mu meeting beta and filaments\n",
    "\n",
    "(\"mu meets gamma and beta' and gamma'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b)\n",
    " - 2 * x ** d * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3 - 3/2 * a - 3 * b - 3/2 * d) * (1 - x ** a) * (1 - 2 * x ** d) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a + b), # mu, mu'\n",
    " 16.1, 0.17, 0.32, 1, 0.67),\n",
    "\n",
    "(\"mu meets gamma and beta' but not gamma'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b)\n",
    " - 2 * x ** d * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3 - 3/2 * a - 3 * b - 3/2 * d) * (1 - x ** a) * (1 - 2 * x ** d) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a + b - (3 - 3/2 * a - 3 * b - 3/2 * d)) * (1 - 2 * x ** (3 - 3/2 * a - 3 * b - 3/2 * d)), # mu, mu'\n",
    " 20.8, 0.22, 0.4, 1, 0.62),\n",
    "\n",
    "(\"mu meets gamma and gamma' but not beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b)\n",
    " - 2 * x ** d * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3 - 3/2 * a - 3 * b - 3/2 * d) * (1 - x ** a) * (1 - 2 * x ** d) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a + b - d) * (1 - 2 * x ** d), # mu, mu'\n",
    " 19.6, 0.21, 0.4, 1, 0.5),\n",
    "\n",
    "(\"mu meets gamma but not beta' and gamma', beta' and gamma' meet - 1\", # Bounding length of mu from disjointness with beta'\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b)\n",
    " - 2 * x ** d * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3 - 3/2 * a - 3 * b - 3/2 * d) * (1 - x ** a) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a + b - d) * (1 - 2 * x ** d - 2 * x ** (3 - 3/2 * a - 3 * b - 3/2 * d)), # mu, mu'\n",
    " 21.3, 0.2, 0.36, 1, 0.55),\n",
    "\n",
    "(\"mu meets gamma but not beta' and gamma', beta' and gamma' meet - 2\", # Bounding length of mu from disjointness with gamma'\n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b)\n",
    " - 2 * x ** d * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3 - 3/2 * a - 3 * b - 3/2 * d) * (1 - x ** a) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a + b - (3 - 3/2 * a - 3 * b - 3/2 * d)) * (1 - 2 * x ** d - 2 * x ** (3 - 3/2 * a - 3 * b - 3/2 * d)), # mu, mu'\n",
    " 22.6, 0.21, 0.36, 1, 0.66),  \n",
    "    \n",
    "(\"mu meets gamma but not beta' and gamma', beta' and gamma' do not meet\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b)\n",
    " - 2 * x ** (6/5 - 3/5 * a - 6/5 * b) * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (6/5 - 3/5 * a - 6/5 * b) * (1 - x ** a) * (1 - 2 * x ** (6/5 - 3/5 * a - 6/5 * b)) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a + b - 2 * (6/5 - 3/5 * a - 6/5 * b)) * (1 - 2 * x ** (6/5 - 3/5 * a - 6/5 * b)) ** 2, # mu, mu'\n",
    " 26.1, 0.25, 0.49, 1, 1),  \n",
    "    \n",
    "(\"mu does not meet gamma, mu meets beta' and gamma'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b)\n",
    " - 2 * x ** d * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3 - 3 * a - 3 * b - d) * (1 - x ** a) * (1 - 2 * x ** d) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b), # mu, mu'\n",
    " 14.5, 0.15, 0.2, 1, 0.98),\n",
    "\n",
    "(\"mu does not meet gamma, mu meets gamma' but not beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b)\n",
    " - 2 * x ** d * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3 - 3 * a - 3 * b - d) * (1 - x ** a) * (1 - 2 * x ** d) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a - d) * (1 - x ** b) * (1 - 2 * x ** d), # mu, mu'\n",
    " 24.9, 0.24, 0.31, 1, 0.52),\n",
    "\n",
    "(\"mu does not meet gamma, mu does not meet beta' and gamma', beta' and gamma' meet\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b)\n",
    " - 2 * x ** d * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3 - 3 * a - 3 * b - d) * (1 - x ** a) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a - d) * (1 - x ** b) * (1 - 2 * x ** d - 2 * x ** (3 - 3 * a - 3 * b - d)), # mu, mu'\n",
    " 25.7, 0.23, 0.3, 1, 0.56),\n",
    "    \n",
    "(\"mu does not meet gamma, mu does not meet beta' and gamma', beta' and gamma' do not meet\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b)\n",
    " - 2 * x ** (3/2 - 3/2 * a - 3/2 * b) * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3/2 - 3/2 * a - 3/2 * b) * (1 - x ** a) * (1 - 2 * x ** (3/2 - 3/2 * a - 3/2 * b)) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a - 2 * (3/2 - 3/2 * a - 3/2 * b)) * (1 - x ** b) * (1 - 2 * x ** (3/2 - 3/2 * a - 3/2 * b)) ** 2, # mu, mu'\n",
    " 26.1, 0.3, 0.44, 1, 1),  \n",
    "    \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "id": "80a3ab48-55e6-470a-a481-c040441c1963",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating beta' meets beta and gamma, gamma' meets at least one of beta and gamma: -2*x**d - 2*x**(-a - b - d + 2)*(-x**a - 2*x**d + 1) + (1 - x)*(1 - x**a)*(1 - x**b) ...\n",
      "The minimum PF zero is 17.4305590547630 within margin of 0.01, attained around a=0.24250000000000002, b=0.46812499999999996, c=1, d=0.7662499999999999 within margin of 0.001\n",
      "\n",
      "Evaluating beta' meets beta and gamma, gamma' meets delta: -2*x**d*(1 - x**c) - 2*x**(-2*a - 2*c - d + 2)*(-2*x**d + (1 - x**a)**2) + (1 - x)*(1 - x**a)**2*(1 - x**c) ...\n",
      "The minimum PF zero is 25.8711012861499 within margin of 0.01, attained around a=0.2125, b=1, c=0.125, d=0.7074999999999998 within margin of 0.001\n",
      "\n",
      "Evaluating beta' meets gamma and delta, gamma' meets beta: -2*x**d*(1 - x**a) - 2*x**(-a - b - 2*c - d + 2)*(-2*x**d + (1 - x**b)*(1 - x**c)) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c) ...\n",
      "The minimum PF zero is 25.8709714561187 within margin of 0.01, attained around a=0.21312499999999995, b=0.21281249999999996, c=0.12468749999999998, d=0.8312499999999998 within margin of 0.001\n",
      "\n",
      "Evaluating beta' meets delta but not beta and gamma, gamma' meets beta but not gamma: -2*x**d*(1 - x**a)*(1 - x**b) - 2*x**(a + b + c + 1)*(-x**a - 2*x**(-a - b - 2*c - d + 2) + 1)*(-x**c - 2*x**d + 1) - 2*x**(-a - b - 2*c - d + 2)*(1 - x**b)*(-x**c - 2*x**d + 1) + (1 - x)*(1 - x**a)*(1 - x**b)*(1 - x**c) ...\n",
      "The minimum PF zero is 15.7853019679891 within margin of 0.01, attained around a=0.27828125, b=0.0521875, c=0.15476562500000007, d=0.7589062500000001 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets gamma: -2*x**(-1.0*a - c + 1)*(1 - x**a)**2*(1 - 2*x**(-1.0*a - c + 1)) - 2*x**(-1.0*a - c + 1)*(1 - x**a)**2 - 2*x**(2*a + c + 1)*(-x**c + (1 - 2*x**(-1.0*a - c + 1))**2) + (1 - x)*(1 - x**a)**2*(1 - x**c) ...\n",
      "The minimum PF zero is 19.9102678549140 within margin of 0.01, attained around a=0.0875, b=1, c=0.2899999999999999, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating mu does not meet gamma: -4*x**(-1.0*a - c + 1)*(1 - x**a)**2 - 4*x**(a + c + 1)*(1 - x**a)*(1 - x**c)*(-x**c + (1 - 2*x**(-1.0*a - c + 1))**2) + (1 - x)*(1 - x**a)**2*(1 - x**c) ...\n",
      "The minimum PF zero is 20.7930373260979 within margin of 0.01, attained around a=0.042499999999999996, b=1, c=0.21875000000000003, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets gamma and beta' and gamma': -2*x**d*(1 - x**a) - 2*x**(a + b + 1) - 2*x**(-1.5*a - 3*b - 1.5*d + 3)*(1 - x**a)*(1 - 2*x**d) + (1 - x)*(1 - x**a)*(1 - x**b) ...\n",
      "The minimum PF zero is 16.1156187427624 within margin of 0.01, attained around a=0.16562500000000002, b=0.31937499999999996, c=1, d=0.6743750000000002 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets gamma and beta' but not gamma': -2*x**d*(1 - x**a) - 2*x**(-1.5*a - 3*b - 1.5*d + 3)*(1 - x**a)*(1 - 2*x**d) - 2*x**(2.5*a + 4*b + 1.5*d - 2)*(1 - 2*x**(-1.5*a - 3*b - 1.5*d + 3)) + (1 - x)*(1 - x**a)*(1 - x**b) ...\n",
      "The minimum PF zero is 20.8058710834123 within margin of 0.01, attained around a=0.22125, b=0.40249999999999997, c=1, d=0.6175000000000003 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets gamma and gamma' but not beta': -2*x**d*(1 - x**a) - 2*x**(-1.5*a - 3*b - 1.5*d + 3)*(1 - x**a)*(1 - 2*x**d) - 2*x**(a + b - d + 1)*(1 - 2*x**d) + (1 - x)*(1 - x**a)*(1 - x**b) ...\n",
      "The minimum PF zero is 19.6495045283968 within margin of 0.01, attained around a=0.21, b=0.4000000000000001, c=1, d=0.5025 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets gamma but not beta' and gamma', beta' and gamma' meet - 1: -2*x**d*(1 - x**a) - 2*x**(-1.5*a - 3*b - 1.5*d + 3)*(1 - x**a) - 2*x**(a + b - d + 1)*(-2*x**d - 2*x**(-1.5*a - 3*b - 1.5*d + 3) + 1) + (1 - x)*(1 - x**a)*(1 - x**b) ...\n",
      "The minimum PF zero is 21.3573470632182 within margin of 0.01, attained around a=0.19624999999999998, b=0.36000000000000004, c=1, d=0.5487500000000001 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets gamma but not beta' and gamma', beta' and gamma' meet - 2: -2*x**d*(1 - x**a) - 2*x**(-1.5*a - 3*b - 1.5*d + 3)*(1 - x**a) - 2*x**(2.5*a + 4*b + 1.5*d - 2)*(-2*x**d - 2*x**(-1.5*a - 3*b - 1.5*d + 3) + 1) + (1 - x)*(1 - x**a)*(1 - x**b) ...\n",
      "The minimum PF zero is 22.6081666342245 within margin of 0.01, attained around a=0.2075, b=0.3625, c=1, d=0.6575000000000002 within margin of 0.001\n",
      "\n",
      "Evaluating mu meets gamma but not beta' and gamma', beta' and gamma' do not meet: -2*x**(-0.6*a - 1.2*b + 1.2)*(1 - x**a)*(1 - 2*x**(-0.6*a - 1.2*b + 1.2)) - 2*x**(-0.6*a - 1.2*b + 1.2)*(1 - x**a) - 2*x**(2.2*a + 3.4*b - 1.4)*(1 - 2*x**(-0.6*a - 1.2*b + 1.2))**2 + (1 - x)*(1 - x**a)*(1 - x**b) ...\n",
      "The minimum PF zero is 26.1225620601338 within margin of 0.01, attained around a=0.25125, b=0.49124999999999996, c=1, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating mu does not meet gamma, mu meets beta' and gamma': -2*x**d*(1 - x**a) - 2*x**(a + 1)*(1 - x**b) - 2*x**(-3*a - 3*b - d + 3)*(1 - x**a)*(1 - 2*x**d) + (1 - x)*(1 - x**a)*(1 - x**b) ...\n",
      "The minimum PF zero is 14.5871183539209 within margin of 0.01, attained around a=0.14562499999999995, b=0.20312500000000006, c=1, d=0.9768749999999998 within margin of 0.001\n",
      "\n",
      "Evaluating mu does not meet gamma, mu meets gamma' but not beta': -2*x**d*(1 - x**a) - 2*x**(a - d + 1)*(1 - x**b)*(1 - 2*x**d) - 2*x**(-3*a - 3*b - d + 3)*(1 - x**a)*(1 - 2*x**d) + (1 - x)*(1 - x**a)*(1 - x**b) ...\n",
      "The minimum PF zero is 24.9877229526393 within margin of 0.01, attained around a=0.24124999999999996, b=0.311875, c=1, d=0.5212500000000001 within margin of 0.001\n",
      "\n",
      "Evaluating mu does not meet gamma, mu does not meet beta' and gamma', beta' and gamma' meet: -2*x**d*(1 - x**a) - 2*x**(a - d + 1)*(1 - x**b)*(-2*x**d - 2*x**(-3*a - 3*b - d + 3) + 1) - 2*x**(-3*a - 3*b - d + 3)*(1 - x**a) + (1 - x)*(1 - x**a)*(1 - x**b) ...\n",
      "The minimum PF zero is 25.7341709474417 within margin of 0.01, attained around a=0.23125000000000004, b=0.2974999999999999, c=1, d=0.5600000000000003 within margin of 0.001\n",
      "\n",
      "Evaluating mu does not meet gamma, mu does not meet beta' and gamma', beta' and gamma' do not meet: -2*x**(-1.5*a - 1.5*b + 1.5)*(1 - x**a)*(1 - 2*x**(-1.5*a - 1.5*b + 1.5)) - 2*x**(-1.5*a - 1.5*b + 1.5)*(1 - x**a) - 2*x**(4.0*a + 3.0*b - 2.0)*(1 - x**b)*(1 - 2*x**(-1.5*a - 1.5*b + 1.5))**2 + (1 - x)*(1 - x**a)*(1 - x**b) ...\n",
      "The minimum PF zero is 45.7348145298272 within margin of 0.01, attained around a=0.3, b=0.435, c=1, d=1 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start, d_start) in enumerate(Lemma_A_8_10_1):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, d_start = d_start, a_range = 0.01, b_range = 0.01, c_range = 0.01, d_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "id": "8f68f679-c2ff-4c4f-82f7-97a1758652de",
   "metadata": {},
   "outputs": [],
   "source": [
    "functions_case_6_2_3 = [\n",
    "\n",
    "# Suppose beta' meets beta but not gamma, gamma' meet gamma but not beta\n",
    "# There exists mu exiting beta from the same vertex as beta'\n",
    "    \n",
    "(\"Lemma 12.10 - beta' and gamma' meet\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a)\n",
    " - 2 * x ** (1 - 1/2 * a - 1/2 * a) * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (1 - 1/2 * a - 1/2 * a) * (1 - x ** a), # gamma', (gamma')'\n",
    " 17, 0.25, 1, 1, 1),  \n",
    "\n",
    "(\"Lemma 12.10 - beta' and gamma' do not meet, mu meets gamma and gamma'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a)\n",
    " - 2 * x ** (3/2 - 3/2 * a - 3/2 * a) * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3/2 - 3/2 * a - 3/2 * a) * (1 - x ** a) * (1 - 2 * x ** (3/2 - 3/2 * a - 3/2 * a)) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a + a), # mu, mu'\n",
    " 16, 0.2, 1, 1, 1),\n",
    "\n",
    "(\"Lemma 12.10 - beta' and gamma' do not meet, mu meets gamma but not gamma'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a)\n",
    " - 2 * x ** d * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3 - 3 * a - 3 * a - d) * (1 - x ** a) * (1 - 2 * x ** d) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a + a - (3 - 3 * a - 3 * a - d)) * (1 - 2 * x ** (3 - 3 * a - 3 * a - d)), # mu, mu'\n",
    " 23.1, 0.28, 1, 1, 0.78),\n",
    "\n",
    "# We can now assume that mu does not meet gamma\n",
    "# then there exists nu exiting gamma from the same vertex as gamma', we can assume nu does not meet beta\n",
    "    \n",
    "(\"Lemma 12.10 - beta' and gamma' do not meet, mu meets gamma', nu meets beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a)\n",
    " - 2 * x ** (3/2 - 3/2 * a - 3/2 * a) * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3/2 - 3/2 * a - 3/2 * a) * (1 - x ** a) * (1 - 2 * x ** (3/2 - 3/2 * a - 3/2 * a)) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a) * (1 - x ** a) # mu, mu'\n",
    " - 2 * x ** (1 + a) * (1 - x ** a), # nu, nu'\n",
    " 17.3, 0.18, 1, 1, 1),\n",
    "\n",
    "(\"Lemma 12.10 - beta' and gamma' do not meet, mu meets gamma', nu does not meet beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** b)\n",
    " - 2 * x ** d * (1 - x ** b) # beta', (beta')'\n",
    " - 2 * x ** (3 - 3 * a - 3 * b - d) * (1 - x ** a) * (1 - 2 * x ** d) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a) * (1 - x ** b) # mu, mu'\n",
    " - 2 * x ** (1 + b - d) * (1 - x ** a) * (1 - 2 * x ** d), # nu, nu'\n",
    " 27.1, 0.27, 0.27, 1, 0.56),\n",
    "\n",
    "(\"Lemma 12.10 - beta' and gamma' do not meet, mu does not meet gamma', nu does not meet beta'\", \n",
    " (1 - x) * (1 - x ** a) * (1 - x ** a)\n",
    " - 2 * x ** (3/2 - 3/2 * a - 3/2 * a) * (1 - x ** a) # beta', (beta')'\n",
    " - 2 * x ** (3/2 - 3/2 * a - 3/2 * a) * (1 - x ** a) * (1 - 2 * x ** (3/2 - 3/2 * a - 3/2 * a)) # gamma', (gamma')'\n",
    " - 2 * x ** (1 + a - (3/2 - 3/2 * a - 3/2 * a)) * (1 - x ** a) * (1 - 2 * x ** (3/2 - 3/2 * a - 3/2 * a)) # mu, mu'\n",
    " - 2 * x ** (1 + a - (3/2 - 3/2 * a - 3/2 * a)) * (1 - x ** a) * (1 - 2 * x ** (3/2 - 3/2 * a - 3/2 * a)), # nu, nu'\n",
    " 36.3, 0.32, 1, 1, 1),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "id": "e12830bb-f2a7-4709-9685-75077f4f23bb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating Lemma 12.10 - beta' and gamma' meet: -4*x**(1 - 1.0*a)*(1 - x**a) + (1 - x)*(1 - x**a)**2 ...\n",
      "The minimum PF zero is 17.0000156760608 within margin of 0.01, attained around a=0.245, b=1, c=1, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.10 - beta' and gamma' do not meet, mu meets gamma and gamma': -2*x**(1.5 - 3.0*a)*(1 - x**a)*(1 - 2*x**(1.5 - 3.0*a)) - 2*x**(1.5 - 3.0*a)*(1 - x**a) - 2*x**(2*a + 1) + (1 - x)*(1 - x**a)**2 ...\n",
      "The minimum PF zero is 16.0096987775689 within margin of 0.01, attained around a=0.203125, b=1, c=1, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.10 - beta' and gamma' do not meet, mu meets gamma but not gamma': -2*x**d*(1 - x**a) - 2*x**(-6*a - d + 3)*(1 - x**a)*(1 - 2*x**d) - 2*x**(8*a + d - 2)*(1 - 2*x**(-6*a - d + 3)) + (1 - x)*(1 - x**a)**2 ...\n",
      "The minimum PF zero is 23.1953943783652 within margin of 0.01, attained around a=0.2750000000000001, b=1, c=1, d=0.7787500000000002 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.10 - beta' and gamma' do not meet, mu meets gamma', nu meets beta': -2*x**(1.5 - 3.0*a)*(1 - x**a)*(1 - 2*x**(1.5 - 3.0*a)) - 2*x**(1.5 - 3.0*a)*(1 - x**a) - 4*x**(a + 1)*(1 - x**a) + (1 - x)*(1 - x**a)**2 ...\n",
      "The minimum PF zero is 17.3836993840943 within margin of 0.01, attained around a=0.18374999999999997, b=1, c=1, d=1 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.10 - beta' and gamma' do not meet, mu meets gamma', nu does not meet beta': -2*x**d*(1 - x**b) - 2*x**(a + 1)*(1 - x**b) - 2*x**(b - d + 1)*(1 - x**a)*(1 - 2*x**d) - 2*x**(-3*a - 3*b - d + 3)*(1 - x**a)*(1 - 2*x**d) + (1 - x)*(1 - x**a)*(1 - x**b) ...\n",
      "The minimum PF zero is 27.1289179189285 within margin of 0.01, attained around a=0.26937500000000003, b=0.27374999999999994, c=1, d=0.5556249999999999 within margin of 0.001\n",
      "\n",
      "Evaluating Lemma 12.10 - beta' and gamma' do not meet, mu does not meet gamma', nu does not meet beta': -2*x**(1.5 - 3.0*a)*(1 - x**a)*(1 - 2*x**(1.5 - 3.0*a)) - 2*x**(1.5 - 3.0*a)*(1 - x**a) - 4*x**(4.0*a - 0.5)*(1 - x**a)*(1 - 2*x**(1.5 - 3.0*a)) + (1 - x)*(1 - x**a)**2 ...\n",
      "The minimum PF zero is 36.3857880807328 within margin of 0.01, attained around a=0.31937499999999996, b=1, c=1, d=1 within margin of 0.001\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for i, (name, function, zero_start, a_start, b_start, c_start, d_start) in enumerate(functions_case_6_2_3):\n",
    "    print(f\"Evaluating {name}: {function} ...\")\n",
    "    MinPFRootApprox(function, starting_x = 1/zero_start, a_start = a_start, b_start = b_start, c_start = c_start, d_start = d_start, a_range = 0.01, b_range = 0.01, c_range = 0.01, d_range = 0.01)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f69ecd2e-7d81-4a40-b027-dedc8c72c831",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

